Logarithmic soft theorems and soft spectra

Using universal predictions provided by classical soft theorems, we revisit the energy emission spectrum for gravitational scatterings of compact objects in the low-frequency expansion. We calculate this observable beyond the zero-frequency limit, retaining an exact dependence on the kinematics of the massive objects. This allows us to study independently the ultrarelativistic or massless limit, where we find agreement with the literature, and the small-deflection or post-Minkowskian (PM) limit, where we provide explicit results up to $\mathcal{O}(G^5)$. These confirm that the high-velocity limit of a given PM order is smoothly connected to the corresponding massless result whenever the latter is analytic in the Newton constant $G$. We also provide explicit expressions for the waveforms to order $\omega^{-1}$, $\log\omega$, $\omega(\log\omega)^2$ in the soft limit, $\omega\to0$, expanded up to sub-subleading PM order, as well as a conjecture for the logarithmic soft terms of the type $\omega^{n-1}(\log\omega)^{n}$ with $n\ge 3$.

==> anc/LogResummedSpectrum.m <==
(* ::Package:: *)

(* Ancillary file to "Logarithmic soft theorems and soft spectra" by F. Alessio, P. Di Vecchia, C. Heissenberg *)
(* Subscript[(dE/d\[Omega]), LL] in Eq. (3.39) is saved here as a single expression that can be loaded in Mathematica as G\[Omega]^2/(2\[Pi]^2)(expression) *)
(* Notation: myE = Sqrt[s], expReg = \[Omega]^(I G myE h[\[Sigma]]) with h[\[Sigma]] given below Eq. (2.74). *)
(m1^2*m2^2*Pi*((8*((1 + expReg^2)^2 + (1 + expReg^2)^2*x^4 - 
       (x^2*((1 + expReg^4)*x14*x23 + (1 + expReg^4)*x13^4*x14*x23 + 
          x13^2*(-8*expReg^2*x14*x23 + (1 + x14^2)*(1 + x23^2) + 
            expReg^4*(1 + x14^2)*(1 + x23^2))))/(x13^2*x14*x23)))/expReg^2 + 
    (16*((1 + expReg^2)^2*x13*x14 + (1 + expReg^2)^2*x^2*x13*x14 - 
       (1 + expReg^4)*x*(1 + x13^2)*(1 + x14^2))*z1*(2*z1*z2 + 2*x^2*z1*z2 - 
       x*(1 + z1^2)*(1 + z2^2)))/(expReg^2*x13*x14*(-1 + z1^2)^2*z2) + 
    (16*((1 + expReg^2)^2*x13*x23 + (1 + expReg^2)^2*x^2*x13*x23 - 
       (1 + expReg^4)*x*(1 + x13^2)*(1 + x23^2))*z2*(2*z1*z2 + 2*x^2*z1*z2 - 
       x*(1 + z1^2)*(1 + z2^2)))/(expReg^2*x13*x23*z1*(-1 + z2^2)^2) + 
    (16*z2^2*(-12*x*z1*(1 + z1^2)*z2*(1 + z2^2) - 12*x^3*z1*(1 + z1^2)*z2*
        (1 + z2^2) + z1^2*(1 + 10*z2^2 + z2^4) + 
       x^4*z1^2*(1 + 10*z2^2 + z2^4) + x^2*(1 + 10*z2^2 + z2^4 + 
         8*z1^2*(1 + 4*z2^2 + z2^4) + z1^4*(1 + 10*z2^2 + z2^4))))/
     (z1^2*(-1 + z2^2)^4) + (16*z1^2*((1 + 10*z1^2 + z1^4)*z2^2 + 
       x^4*(1 + 10*z1^2 + z1^4)*z2^2 - 12*x*z1*(1 + z1^2)*z2*(1 + z2^2) - 
       12*x^3*z1*(1 + z1^2)*z2*(1 + z2^2) + 
       x^2*(1 + 8*z2^2 + z2^4 + z1^4*(1 + 8*z2^2 + z2^4) + 
         2*z1^2*(5 + 16*z2^2 + 5*z2^4))))/((-1 + z1^2)^4*z2^2) + 
    ((1 + expReg^4)*(-1 + x14)*(1 + x14^4)*z1^3*
      (x*x13*(z1 - x14*z1)*(x14 - z1^2)*(1 - x14*z1^2)*
        (2*z1^2 + 2*x14^2*z1^2 - x14*(1 + z1^2)^2)*(2*(1 + x^2)*z1*z2 - 
         x*(1 + z1^2)*(1 + z2^2))*(2*(1 + x13^2)*z1*z2 - 
         x13*(1 + z1^2)*(1 + z2^2)) + x*x13*(-1 + x14)*z1*
        (2*z1^2 + 2*x14^2*z1^2 - x14*(1 + z1^2)^2)*(z1^2 + x14^2*z1^2 - 
         x14*(1 + z1^4))*(2*(1 + x^2)*z1*z2 - x*(1 + z1^2)*(1 + z2^2))*
        (2*(1 + x13^2)*z1*z2 - x13*(1 + z1^2)*(1 + z2^2)) + 
       x14*(z1 - x14*z1)*(x14 - z1^2)*(-1 + z1^2)^2*(1 - x14*z1^2)*
        (x13^2*(-2*(1 + x^2)*z1*z2 + x*(1 + z1^2)*(1 + z2^2))^2 + 
         x^2*(-2*(1 + x13^2)*z1*z2 + x13*(1 + z1^2)*(1 + z2^2))^2)))/
     (expReg^2*x13^2*x14*(-1 + z1)^2*(1 + z1)^2*(z1 - x14*z1)^4*
      (x14 - z1^2)^2*(-1 + x14*z1^2)^2*z2^2) + 
    ((1 + expReg^4)*(-1 + x23)*(1 + x23^4)*z2^3*
      (x*x13*(z2 - x23*z2)*(x23 - z2^2)*(1 - x23*z2^2)*(2*(1 + x^2)*z1*z2 - 
         x*(1 + z1^2)*(1 + z2^2))*(2*(1 + x13^2)*z1*z2 - 
         x13*(1 + z1^2)*(1 + z2^2))*(2*z2^2 + 2*x23^2*z2^2 - 
         x23*(1 + z2^2)^2) + x*x13*(-1 + x23)*z2*(2*(1 + x^2)*z1*z2 - 
         x*(1 + z1^2)*(1 + z2^2))*(2*(1 + x13^2)*z1*z2 - 
         x13*(1 + z1^2)*(1 + z2^2))*(2*z2^2 + 2*x23^2*z2^2 - 
         x23*(1 + z2^2)^2)*(z2^2 + x23^2*z2^2 - x23*(1 + z2^4)) + 
       x23*(z2 - x23*z2)*(x23 - z2^2)*(-1 + z2^2)^2*(1 - x23*z2^2)*
        (x13^2*(-2*(1 + x^2)*z1*z2 + x*(1 + z1^2)*(1 + z2^2))^2 + 
         x^2*(-2*(1 + x13^2)*z1*z2 + x13*(1 + z1^2)*(1 + z2^2))^2)))/
     (expReg^2*x13^2*x23*z1^2*(-1 + z2)^2*(1 + z2)^2*(z2 - x23*z2)^4*
      (x23 - z2^2)^2*(-1 + x23*z2^2)^2) + 
    ((1 + expReg^4)*(1 + x13^4)*(x*x14*(-1 + z1^2)^2*(-(x13*z1) + z2)*
        (-z1 + x13*z2)*(x13 - z1*z2)*(1 - x13*z1*z2)*(2*(1 + x^2)*z1*z2 - 
         x*(1 + z1^2)*(1 + z2^2))*(2*z1*z2 + 2*x13^2*z1*z2 - 
         x13*(1 + z1^2)*(1 + z2^2))*(2*(1 + x23^2)*z2^2 - x23*(1 + z2^2)^2) + 
       x13*(-1 + z1)^2*(1 + z1)^2*(-(x13*z1) + z2)*(-z1 + x13*z2)*
        (x13 - z1*z2)*(1 - x13*z1*z2)*(-1 + z2^2)^2*
        (x14*x23*(-2*(1 + x^2)*z1*z2 + x*(1 + z1^2)*(1 + z2^2))^2 + 
         x^2*(2*(1 + x14^2)*z1^2 - x14*(1 + z1^2)^2)*(2*(1 + x23^2)*z2^2 - 
           x23*(1 + z2^2)^2)) + x*x23*(2*(1 + x14^2)*z1^2 - x14*(1 + z1^2)^2)*
        (-1 + z2^2)^2*(2*(1 + x^2)*z1*z2 - x*(1 + z1^2)*(1 + z2^2))*
        (2*z1*z2 + 2*x13^2*z1*z2 - x13*(1 + z1^2)*(1 + z2^2))*
        (z1^2*z2^2 + x13^4*z1^2*z2^2 - x13*z1*(1 + z1^2)*z2*(1 + z2^2) - 
         x13^3*z1*(1 + z1^2)*z2*(1 + z2^2) + x13^2*(z2^2 + z1^4*z2^2 + 
           z1^2*(1 + z2^2)^2))))/(expReg^2*x13*x14*x23*(-1 + z1)^2*(1 + z1)^2*
      (-(x13*z1) + z2)^2*(z1 - x13*z2)^2*(x13 - z1*z2)^2*(-1 + x13*z1*z2)^2*
      (-1 + z2^2)^2) + ((1 + expReg^4)*(1 + x13^4)*
      (x*x23*(2*(1 + x14^2)*z1^2 - x14*(1 + z1^2)^2)*(x13*z1 - z2)*
        (z1 - x13*z2)*(x13 - z1*z2)*(1 - x13*z1*z2)*(-1 + z2^2)^2*
        (2*(1 + x^2)*z1*z2 - x*(1 + z1^2)*(1 + z2^2))*
        (2*z1*z2 + 2*x13^2*z1*z2 - x13*(1 + z1^2)*(1 + z2^2)) + 
       x13*(-1 + z1^2)^2*(x13*z1 - z2)*(-1 + z2)^2*(1 + z2)^2*(z1 - x13*z2)*
        (x13 - z1*z2)*(1 - x13*z1*z2)*
        (x14*x23*(-2*(1 + x^2)*z1*z2 + x*(1 + z1^2)*(1 + z2^2))^2 + 
         x^2*(2*(1 + x14^2)*z1^2 - x14*(1 + z1^2)^2)*(2*(1 + x23^2)*z2^2 - 
           x23*(1 + z2^2)^2)) + x*x14*(-1 + z1^2)^2*(2*(1 + x^2)*z1*z2 - 
         x*(1 + z1^2)*(1 + z2^2))*(2*z1*z2 + 2*x13^2*z1*z2 - 
         x13*(1 + z1^2)*(1 + z2^2))*(2*(1 + x23^2)*z2^2 - x23*(1 + z2^2)^2)*
        (z1^2*z2^2 + x13^4*z1^2*z2^2 - x13*z1*(1 + z1^2)*z2*(1 + z2^2) - 
         x13^3*z1*(1 + z1^2)*z2*(1 + z2^2) + x13^2*(z2^2 + z1^4*z2^2 + 
           z1^2*(1 + z2^2)^2))))/(expReg^2*x13*x14*x23*(-1 + z1^2)^2*
      (-1 + z2)^2*(1 + z2)^2*(-(x13*z1) + z2)^2*(z1 - x13*z2)^2*
      (x13 - z1*z2)^2*(-1 + x13*z1*z2)^2)))/(4*myE^2*x^2*\[Omega]^2) - 
 ((1 + expReg^4)*m1^2*m2^2*Pi*(1 + x13^4)*
   (4*x^2*x13*x14*x23*(1 + z1^2)*(-(x13*z1) + z2)^2*(z1 - x13*z2)^2*
     (x13 - z1*z2)^2*(-1 + x13*z1*z2)^2*(1 + z2^2) + 
    x*x13^3*x23*(2*(1 + x14^2)*z1^2 - x14*(1 + z1^2)^2)*z2^2*
     ((1 + x13^4)*z1^2 - 2*x13*(1 + x13^2)*z1*(1 + z1^2)*z2 + 
      2*x13^2*(1 + 4*z1^2 + z1^4)*z2^2 - 2*x13*(1 + x13^2)*z1*(1 + z1^2)*
       z2^3 + (1 + x13^4)*z1^2*z2^4)*(2*(1 + x^2)*z1*z2 - 
      x*(1 + z1^2)*(1 + z2^2)) - 2*x^2*(-1 + x13^2)^2*x14*x23*z1^2*
     (x13*z1 - z2)*z2^2*(z1 - x13*z2)*(x13 - z1*z2)*(1 - x13*z1*z2)*
     (2*(1 + x13^2)*z1*z2 - x13*(1 + z1^2)*(1 + z2^2)) - 
    2*x^2*(-1 + x13^2)^2*x14*x23*z1^2*z2^2*(-(x13*z1) + z2)*(-z1 + x13*z2)*
     (x13 - z1*z2)*(1 - x13*z1*z2)*(2*(1 + x13^2)*z1*z2 - 
      x13*(1 + z1^2)*(1 + z2^2)) + x*x13^3*x23*(2*(1 + x14^2)*z1^2 - 
      x14*(1 + z1^2)^2)*z2*(2*(1 + x^2)*z1*z2 - x*(1 + z1^2)*(1 + z2^2))*
     (2*x13^2*(1 + 4*z1^2 + z1^4)*z2^3 + z1^2*z2*(1 + z2^4) + 
      x13^4*z1^2*z2*(1 + z2^4) - 2*x13*z1*(1 + z1^2)*(z2^2 + z2^4) - 
      2*x13^3*z1*(1 + z1^2)*(z2^2 + z2^4)) + x*x13^3*x14*z1^2*
     (2*(1 + x^2)*z1*z2 - x*(1 + z1^2)*(1 + z2^2))*(2*(1 + x23^2)*z2^2 - 
      x23*(1 + z2^2)^2)*((1 + z1^4)*z2^2 + x13^4*(1 + z1^4)*z2^2 - 
      2*x13*z1*(1 + z1^2)*z2*(1 + z2^2) - 2*x13^3*z1*(1 + z1^2)*z2*
       (1 + z2^2) + 2*x13^2*z1^2*(1 + 4*z2^2 + z2^4)) + 
    x*x13^3*x14*z1*(2*(1 + x^2)*z1*z2 - x*(1 + z1^2)*(1 + z2^2))*
     (2*(1 + x23^2)*z2^2 - x23*(1 + z2^2)^2)*(z1*(1 + z1^4)*z2^2 + 
      x13^4*z1*(1 + z1^4)*z2^2 - 2*x13*(z1^2 + z1^4)*z2*(1 + z2^2) - 
      2*x13^3*(z1^2 + z1^4)*z2*(1 + z2^2) + 2*x13^2*z1^3*
       (1 + 4*z2^2 + z2^4)) + 2*x*x13^2*x23*(x13*z1 - z2)*(z1 - x13*z2)*
     (x13 - z1*z2)*(1 - x13*z1*z2)*(1 + z2^2)*
     (x*(2*z1^2 + 2*x14^2*z1^2 - x14*(1 + z1^2)^2)*z2*
       (2*x13*z2 + 2*x13*z1^2*z2 - (1 + x13^2)*z1*(1 + z2^2)) + 
      x14*z1*(2*x13*z1 - (1 + x13^2)*(1 + z1^2)*z2 + 2*x13*z1*z2^2)*
       (2*z1*z2 + 2*x^2*z1*z2 - x*(1 + z1^2)*(1 + z2^2))) + 
    2*x*x13^2*x14*(1 + z1^2)*(x13*z1 - z2)*(z1 - x13*z2)*(x13 - z1*z2)*
     (1 - x13*z1*z2)*(x23*z2*(2*x13*z2 + 2*x13*z1^2*z2 - 
        (1 + x13^2)*z1*(1 + z2^2))*(2*z1*z2 + 2*x^2*z1*z2 - 
        x*(1 + z1^2)*(1 + z2^2)) + x*z1*(2*x13*z1 - (1 + x13^2)*(1 + z1^2)*
         z2 + 2*x13*z1*z2^2)*(2*z2^2 + 2*x23^2*z2^2 - x23*(1 + z2^2)^2)) + 
    x13^2*z1*z2*(x14*x23*(-2*(1 + x^2)*z1*z2 + x*(1 + z1^2)*(1 + z2^2))^2 + 
      x^2*(2*(1 + x14^2)*z1^2 - x14*(1 + z1^2)^2)*(2*(1 + x23^2)*z2^2 - 
        x23*(1 + z2^2)^2))*(z1^2*z2^2 + x13^6*z1^2*z2^2 + 
      4*x13^3*z1*(1 + z1^2)*z2*(1 + z2^2) - 
      x13^2*(z2^2 + z1^2*(1 + (5 + z1^2)*z2^2 + z2^4)) - 
      x13^4*(z2^2 + z1^2*(1 + (5 + z1^2)*z2^2 + z2^4))) + 
    x13^2*z1*z2*(x14*x23*(-2*(1 + x^2)*z1*z2 + x*(1 + z1^2)*(1 + z2^2))^2 + 
      x^2*(2*(1 + x14^2)*z1^2 - x14*(1 + z1^2)^2)*(2*(1 + x23^2)*z2^2 - 
        x23*(1 + z2^2)^2))*(z1^2*z2^2 + x13^6*z1^2*z2^2 + 
      4*x13^3*z1*(1 + z1^2)*z2*(1 + z2^2) - 
      x13^2*(z1^2 + z2^2*(1 + z1^4 + z1^2*(5 + z2^2))) - 
      x13^4*(z1^2 + z2^2*(1 + z1^4 + z1^2*(5 + z2^2)))))*Log[x13])/
  (4*expReg^2*myE^2*x^2*x13^2*(-1 + x13^2)*x14*x23*z1*z2*(-(x13*z1) + z2)^2*
   (z1 - x13*z2)^2*(x13 - z1*z2)^2*(-1 + x13*z1*z2)^2*\[Omega]^2) + 
 ((1 + expReg^4)*m1^2*m2^2*Pi*(1 + x14^4)*((-2*(1 + z2^2)^2)/(-1 + x14^2) + 
    (4*x14*(1 + z1^2)*(1 + z2^2)*(x13*z1*z2 + x^2*x13*z1*z2 + 
       x*(z1*z2 + x13^2*z1*z2 - x13*(1 + z1^2)*(1 + z2^2))))/
     (x*x13*(-1 + x14)*(1 + x14)*(x14 - z1^2)*(-1 + x14*z1^2)) + 
    ((-1 + x14)*z1^4*(2*x*x13*(-1 + x14)*x14^2*x23*(1 - 4*x14*z1^2 + z1^4 + 
         x14^2*(1 + z1^4))*(2*(1 + x^2)*z1*z2 - x*(1 + z1^2)*(1 + z2^2))*
        (2*(1 + x13^2)*z1*z2 - x13*(1 + z1^2)*(1 + z2^2)) - 
       2*x^2*x13^2*(-1 + x14^2)^2*z1*(z1 - x14*z1)*(x14 - z1^2)*
        (1 - x14*z1^2)*(2*(1 + x23^2)*z2^2 - x23*(1 + z2^2)^2) + 
       (-1 + x14)*x14*x23*(z1^2 + 2*x14*z1^2 + 2*x14^3*z1^2 + x14^4*z1^2 - 
         2*x14^2*(1 + z1^2 + z1^4))*
        (x13^2*(-2*(1 + x^2)*z1*z2 + x*(1 + z1^2)*(1 + z2^2))^2 + 
         x^2*(-2*(1 + x13^2)*z1*z2 + x13*(1 + z1^2)*(1 + z2^2))^2)))/
     (x^2*x13^2*(x23 - x14^2*x23)*(z1 - x14*z1)^4*(x14 - z1^2)^2*
      (-1 + x14*z1^2)^2))*Log[x14])/(4*expReg^2*myE^2*x14*z2^2*\[Omega]^2) + 
 ((1 + expReg^4)*m1^2*m2^2*Pi*(1 + x23^4)*((-2*(1 + z1^2)^2)/(-1 + x23^2) + 
    (4*x23*(1 + z1^2)*(1 + z2^2)*(x13*z1*z2 + x^2*x13*z1*z2 + 
       x*(z1*z2 + x13^2*z1*z2 - x13*(1 + z1^2)*(1 + z2^2))))/
     (x*x13*(-1 + x23)*(1 + x23)*(x23 - z2^2)*(-1 + x23*z2^2)) - 
    ((-1 + x23)*z2^4*(2*x^2*x13^2*(-1 + x23^2)^2*(2*(1 + x14^2)*z1^2 - 
         x14*(1 + z1^2)^2)*z2*(z2 - x23*z2)*(x23 - z2^2)*(1 - x23*z2^2) - 
       2*x*x13*x14*(-1 + x23)*x23^2*(2*(1 + x^2)*z1*z2 - 
         x*(1 + z1^2)*(1 + z2^2))*(2*(1 + x13^2)*z1*z2 - 
         x13*(1 + z1^2)*(1 + z2^2))*(1 - 4*x23*z2^2 + z2^4 + 
         x23^2*(1 + z2^4)) - x14*(-1 + x23)*x23*(z2^2 + 2*x23*z2^2 + 
         2*x23^3*z2^2 + x23^4*z2^2 - 2*x23^2*(1 + z2^2 + z2^4))*
        (x13^2*(-2*(1 + x^2)*z1*z2 + x*(1 + z1^2)*(1 + z2^2))^2 + 
         x^2*(-2*(1 + x13^2)*z1*z2 + x13*(1 + z1^2)*(1 + z2^2))^2)))/
     (x^2*x13^2*(x14 - x14*x23^2)*(z2 - x23*z2)^4*(x23 - z2^2)^2*
      (-1 + x23*z2^2)^2))*Log[x23])/(4*expReg^2*myE^2*x23*z1^2*\[Omega]^2) + 
 (m1^2*m2^2*Pi*((-128*((1 + expReg^2)^2*x13*x14 + (1 + expReg^2)^2*x^2*x13*
        x14 - (1 + expReg^4)*x*(1 + x13^2)*(1 + x14^2))*z1^2*
      ((1 + z1^2)*z2 + x^2*(1 + z1^2)*z2 - 2*x*z1*(1 + z2^2)))/
     (expReg^2*x^2*x13*x14*(-1 + z1^2)^3*z2) - 
    (256*z1^2*(3*z1^2*(1 + z1^2)*z2^2 + 3*x^4*z1^2*(1 + z1^2)*z2^2 - 
       2*x*z1*(1 + 4*z1^2 + z1^4)*z2*(1 + z2^2) - 
       2*x^3*z1*(1 + 4*z1^2 + z1^4)*z2*(1 + z2^2) + 
       x^2*(1 + z1^2)*(z2^2 + z1^4*z2^2 + z1^2*(3 + 10*z2^2 + 3*z2^4))))/
     (x^2*(-1 + z1^2)^5*z2^2) - ((1 + expReg^4)*(1 + x13^4)*
      ((4*(x13 - z1*z2)*(-1 + x13*z1*z2)*(1 + z2^2)*
         ((x13*(-1 + z1^2)^2*(2*(1 + x^2)*z1*z2 - x*(1 + z1^2)*(1 + z2^2)))/
           x + ((2*(1 + x14^2)*z1^2 - x14*(1 + z1^2)^2)*(2*z1*z2 + 
             2*x13^2*z1*z2 - x13*(1 + z1^2)*(1 + z2^2)))/x14))/
        ((-1 + z1^2)*(x13*z1 - z2)*(-z1 + x13*z2)) + 
       (4*(1 + z1^2)*(x13 - z1*z2)*(-1 + x13*z1*z2)*
         (((2*(1 + x^2)*z1*z2 - x*(1 + z1^2)*(1 + z2^2))*
            (2*z1*z2 + 2*x13^2*z1*z2 - x13*(1 + z1^2)*(1 + z2^2)))/x + 
          (x13*(-1 + z1^2)^2*(2*(1 + x23^2)*z2^2 - x23*(1 + z2^2)^2))/x23))/
        ((-1 + z1^2)*(x13*z1 - z2)*(-z1 + x13*z2)) - 
       (8*x^2*x14*x23*z1*(1 - z1^2)^5*(-(x13*z1) + z2)*(-z1 + x13*z2)*
          (x13 - z1*z2)*(1 - x13*z1*z2)*(2*x13*z1 - (1 + x13^2)*(1 + z1^2)*
            z2 + 2*x13*z1*z2^2)*(2*(1 + x13^2)*z1*z2 - x13*(1 + z1^2)*
            (1 + z2^2)) + 4*x*x13^3*x14*(1 - z1)*z1*(1 + z1)*(-1 + z1^2)^6*
          (-2*x13*z1 + (1 + x13^2)*(1 + z1^2)*z2 - 2*x13*z1*z2^2)*
          (2*(1 + x^2)*z1*z2 - x*(1 + z1^2)*(1 + z2^2))*(2*(1 + x23^2)*z2^2 - 
           x23*(1 + z2^2)^2) - 4*x13^2*(1 - z1)*(1 + z1)*(-1 + z1^2)^4*
          (x14*x23*(-2*(1 + x^2)*z1*z2 + x*(1 + z1^2)*(1 + z2^2))^2 + 
           x^2*(2*(1 + x14^2)*z1^2 - x14*(1 + z1^2)^2)*(2*(1 + x23^2)*z2^2 - 
             x23*(1 + z2^2)^2))*(x13^2*z2^2 + x13^2*z1^6*z2^2 + 
           4*x13*(1 + x13^2)*z1^3*z2*(1 + z2^2) - 
           z1^2*(z2^2 + x13^2*(1 + (5 + x13^2)*z2^2 + z2^4)) - 
           z1^4*(z2^2 + x13^2*(1 + (5 + x13^2)*z2^2 + z2^4))) + 
         x*x13*x23*(1 - z1)*(1 + z1)*(-1 + z1^2)^2*(2*(1 + x14^2)*z1^2 - 
           x14*(1 + z1^2)^2)*(2*(1 + x^2)*z1*z2 - x*(1 + z1^2)*(1 + z2^2))*
          (-8*z1^3*(1 + z1^2)*z2^3 - 8*x13^6*z1^3*(1 + z1^2)*z2^3 + 
           16*x13*z1^2*(1 + z1^2 + z1^4)*z2^2*(1 + z2^2) + 
           16*x13^5*z1^2*(1 + z1^2 + z1^4)*z2^2*(1 + z2^2) + 
           8*x13^3*(1 + z2^2)*(2*z1^4 + (1 + 6*z1^2 + 2*z1^4 + 6*z1^6 + z1^8)*
              z2^2 + 2*z1^4*z2^4) - 4*x13^2*z1*(1 + z1^2)*z2*
            (1 + 8*z2^2 + z2^4 + z1^4*(1 + 8*z2^2 + z2^4) + 
             2*z1^2*(2 + z2^2 + 2*z2^4)) - 4*x13^4*z1*(1 + z1^2)*z2*
            (1 + 8*z2^2 + z2^4 + z1^4*(1 + 8*z2^2 + z2^4) + 
             2*z1^2*(2 + z2^2 + 2*z2^4))))/(x^2*x13*x14*x23*(-1 + z1)*
         (1 + z1)*(1 - z1^2)^5*(-(x13*z1) + z2)^2*(z1 - x13*z2)^2)))/
     (expReg^2*x13*(x13 - z1*z2)^2*(-1 + x13*z1*z2)^2) - 
    ((1 + expReg^4)*(1 + x13^4)*((4*(z1 - x13*z2)*(-1 + x13*z1*z2)*(1 + z2^2)*
         ((x13*(-1 + z1^2)^2*(2*(1 + x^2)*z1*z2 - x*(1 + z1^2)*(1 + z2^2)))/
           x + ((2*(1 + x14^2)*z1^2 - x14*(1 + z1^2)^2)*(2*z1*z2 + 
             2*x13^2*z1*z2 - x13*(1 + z1^2)*(1 + z2^2)))/x14))/
        ((-1 + z1^2)*(x13*z1 - z2)*(-x13 + z1*z2)) + 
       (4*(1 + z1^2)*(z1 - x13*z2)*(-1 + x13*z1*z2)*
         (((2*(1 + x^2)*z1*z2 - x*(1 + z1^2)*(1 + z2^2))*
            (2*z1*z2 + 2*x13^2*z1*z2 - x13*(1 + z1^2)*(1 + z2^2)))/x + 
          (x13*(-1 + z1^2)^2*(2*(1 + x23^2)*z2^2 - x23*(1 + z2^2)^2))/x23))/
        ((-1 + z1^2)*(x13*z1 - z2)*(-x13 + z1*z2)) - 
       (8*x^2*x14*x23*z1*(1 - z1^2)^3*(x13*z1 - z2)*(z1 - x13*z2)*
          (x13 - z1*z2)*(1 - x13*z1*z2)*(2*x13*z1 - (1 + x13^2)*(1 + z1^2)*
            z2 + 2*x13*z1*z2^2)*(2*(1 + x13^2)*z1*z2 - x13*(1 + z1^2)*
            (1 + z2^2)) + 4*x*x13^3*x14*(1 - z1)*z1*(1 + z1)*(-1 + z1^2)^4*
          ((1 + z1^2)*z2 + x13^2*(1 + z1^2)*z2 - 2*x13*z1*(1 + z2^2))*
          (2*(1 + x^2)*z1*z2 - x*(1 + z1^2)*(1 + z2^2))*(2*(1 + x23^2)*z2^2 - 
           x23*(1 + z2^2)^2) + 4*x13^2*(1 - z1)*(1 + z1)*(-1 + z1^2)^2*
          (x14*x23*(-2*(1 + x^2)*z1*z2 + x*(1 + z1^2)*(1 + z2^2))^2 + 
           x^2*(2*(1 + x14^2)*z1^2 - x14*(1 + z1^2)^2)*(2*(1 + x23^2)*z2^2 - 
             x23*(1 + z2^2)^2))*(z1^2*(1 + z1^2)*z2^2 + x13^4*z1^2*(1 + z1^2)*
            z2^2 - 4*x13*z1^3*z2*(1 + z2^2) - 4*x13^3*z1^3*z2*(1 + z2^2) - 
           x13^2*(1 + z1^2)*(z2^2 + z1^4*z2^2 - z1^2*(1 + 6*z2^2 + z2^4))) + 
         x*x13*x23*(1 - z1)*(1 + z1)*(2*(1 + x14^2)*z1^2 - x14*(1 + z1^2)^2)*
          (2*(1 + x^2)*z1*z2 - x*(1 + z1^2)*(1 + z2^2))*
          (x13^3*(-1 + z1^2)^4*(-1 + z2^2)^2*(1 + z2^2) + x13*(-1 + z1^2)^2*
            (1 + z2^2)*(2*z1*z2 + 2*x13^2*z1*z2 - x13*(1 + z1^2)*(1 + z2^2))^
             2 + 4*x13^2*(-1 + z1^2)^2*(1 + z1^2)*(-1 + z2^2)^2*
            (2*(1 + x13^2)*z1*z2 - x13*(1 + z1^2)*(1 + z2^2)) - 
           (1 + z1^2)*(2*(1 + x13^2)*z1*z2 - x13*(1 + z1^2)*(1 + z2^2))*
            (x13^2*(-1 + z2^2)^2 - 2*x13^2*z1^2*(-1 + z2^2)^2 + 
             x13^2*z1^4*(-1 + z2^2)^2 + (2*z1*z2 + 2*x13^2*z1*z2 - x13*
                (1 + z1^2)*(1 + z2^2))^2)))/(x^2*x13*x14*x23*(-1 + z1)*
         (1 + z1)*(1 - z1^2)^3*(-(x13*z1) + z2)^2*(x13 - z1*z2)^2)))/
     (expReg^2*x13*(z1 - x13*z2)^2*(-1 + x13*z1*z2)^2) - 
    (32*(1 + expReg^4)*(1 + x14^4)*z1^2*
      (x13^2*x14*x23*z1^2*(-1 + z1^2 + z1^4 - z1^6)*z2^2 + 
       x^4*x13^2*x14*x23*z1^2*(-1 + z1^2 + z1^4 - z1^6)*z2^2 + 
       2*x*x13*x23*z1*z2*(z1*(z1^2 + z1^4 + x14^2*(z1^2 + z1^4) - 
           2*x14*(1 + z1^6))*z2 + x13^2*z1*(z1^2 + z1^4 + 
           x14^2*(z1^2 + z1^4) - 2*x14*(1 + z1^6))*z2 + 
         x13*(-2*z1^4 - 2*x14^2*z1^4 + x14*(1 + 2*z1^2 - 2*z1^4 + 2*z1^6 + 
             z1^8))*(1 + z2^2)) + 2*x^3*x13*x23*z1*z2*
        (z1*(z1^2 + z1^4 + x14^2*(z1^2 + z1^4) - 2*x14*(1 + z1^6))*z2 + 
         x13^2*z1*(z1^2 + z1^4 + x14^2*(z1^2 + z1^4) - 2*x14*(1 + z1^6))*z2 + 
         x13*(-2*z1^4 - 2*x14^2*z1^4 + x14*(1 + 2*z1^2 - 2*z1^4 + 2*z1^6 + 
             z1^8))*(1 + z2^2)) - x^2*(x14*x23*z1^2*(-1 + z1^2)^2*(1 + z1^2)*
          z2^2 + x13^4*x14*x23*z1^2*(-1 + z1^2)^2*(1 + z1^2)*z2^2 - 
         2*x13*x23*z1*(-2*z1^4 - 2*x14^2*z1^4 + x14*(1 + 2*z1^2 - 2*z1^4 + 
             2*z1^6 + z1^8))*z2*(1 + z2^2) - 2*x13^3*x23*z1*
          (-2*z1^4 - 2*x14^2*z1^4 + x14*(1 + 2*z1^2 - 2*z1^4 + 2*z1^6 + 
             z1^8))*z2*(1 + z2^2) + x13^2*(1 + z1^2)*
          ((-1 + z1^2)^2*(x14 - z1^2 - x14^2*z1^2 + x14*z1^4)*z2^2 + 
           x23^2*(-1 + z1^2)^2*(x14 - z1^2 - x14^2*z1^2 + x14*z1^4)*z2^2 + 
           x23*z1^2*((1 - 4*z1^2 + z1^4)*(1 + z2^2)^2 + 
             x14^2*(1 - 4*z1^2 + z1^4)*(1 + z2^2)^2 + 
             4*x14*(1 + 3*z2^2 + z2^4 + z1^4*(1 + 3*z2^2 + z2^4) - z1^2*
                (1 + 4*z2^2 + z2^4)))))))/(expReg^2*x^2*x13^2*x14*x23*
      (x14 - z1^2)^2*(-1 + z1^2)^3*(-1 + x14*z1^2)^2*z2^2))*Log[z1])/
  (16*myE^2*\[Omega]^2) + 
 (m1^2*m2^2*Pi*((-128*((1 + expReg^2)^2*x13*x23 + (1 + expReg^2)^2*x^2*x13*
        x23 - (1 + expReg^4)*x*(1 + x13^2)*(1 + x23^2))*z2^2*
      (-2*x*z2 - 2*x*z1^2*z2 + (1 + x^2)*z1*(1 + z2^2)))/
     (expReg^2*x^2*x13*x23*z1*(-1 + z2^2)^3) - 
    (256*z2^2*(3*z1^2*z2^2*(1 + z2^2) + 3*x^4*z1^2*z2^2*(1 + z2^2) - 
       2*x*z1*(1 + z1^2)*z2*(1 + 4*z2^2 + z2^4) - 2*x^3*z1*(1 + z1^2)*z2*
        (1 + 4*z2^2 + z2^4) + x^2*(1 + z2^2)*(3*z2^2 + 3*z1^4*z2^2 + 
         z1^2*(1 + 10*z2^2 + z2^4))))/(x^2*z1^2*(-1 + z2^2)^5) - 
    ((1 + expReg^4)*(1 + x13^4)*((4*(x13 - z1*z2)*(-1 + x13*z1*z2)*(1 + z2^2)*
         ((x13*(2*(1 + x14^2)*z1^2 - x14*(1 + z1^2)^2)*(-1 + z2^2)^2)/x14 + 
          ((2*(1 + x^2)*z1*z2 - x*(1 + z1^2)*(1 + z2^2))*
            (2*z1*z2 + 2*x13^2*z1*z2 - x13*(1 + z1^2)*(1 + z2^2)))/x))/
        ((x13*z1 - z2)*(-z1 + x13*z2)*(-1 + z2^2)) + 
       (4*(1 + z1^2)*(x13 - z1*z2)*(-1 + x13*z1*z2)*
         ((x13*(-1 + z2^2)^2*(2*(1 + x^2)*z1*z2 - x*(1 + z1^2)*(1 + z2^2)))/
           x + ((2*z1*z2 + 2*x13^2*z1*z2 - x13*(1 + z1^2)*(1 + z2^2))*
            (2*(1 + x23^2)*z2^2 - x23*(1 + z2^2)^2))/x23))/
        ((x13*z1 - z2)*(-z1 + x13*z2)*(-1 + z2^2)) - 
       (4*x*x13^3*x23*(2*(1 + x14^2)*z1^2 - x14*(1 + z1^2)^2)*(1 - z2)*z2*
          (1 + z2)*(-1 + z2^2)^6*(-2*x13*z2 - 2*x13*z1^2*z2 + 
           (1 + x13^2)*z1*(1 + z2^2))*(2*(1 + x^2)*z1*z2 - 
           x*(1 + z1^2)*(1 + z2^2)) + 8*x^2*x14*x23*(x13*z1 - z2)*z2*
          (z1 - x13*z2)*(x13 - z1*z2)*(1 - x13*z1*z2)*(1 - z2^2)^5*
          (2*x13*z2 + 2*x13*z1^2*z2 - (1 + x13^2)*z1*(1 + z2^2))*
          (2*(1 + x13^2)*z1*z2 - x13*(1 + z1^2)*(1 + z2^2)) - 
         4*x13^2*(1 - z2)*(1 + z2)*(-1 + z2^2)^4*(x13^2*z1^2 - 
           (z1^2 + x13^2*(1 + (5 + x13^2)*z1^2 + z1^4))*z2^2 + 
           4*x13*(1 + x13^2)*z1*(1 + z1^2)*z2^3 - 
           (z1^2 + x13^2*(1 + (5 + x13^2)*z1^2 + z1^4))*z2^4 + 
           x13^2*z1^2*z2^6)*(x14*x23*(-2*(1 + x^2)*z1*z2 + x*(1 + z1^2)*(1 + 
                z2^2))^2 + x^2*(2*(1 + x14^2)*z1^2 - x14*(1 + z1^2)^2)*
            (2*(1 + x23^2)*z2^2 - x23*(1 + z2^2)^2)) + x*x13*x14*(1 - z2)*
          (1 + z2)*(-1 + z2^2)^2*(2*(1 + x^2)*z1*z2 - x*(1 + z1^2)*
            (1 + z2^2))*(2*(1 + x23^2)*z2^2 - x23*(1 + z2^2)^2)*
          (-8*z1^3*z2^3*(1 + z2^2) - 8*x13^6*z1^3*z2^3*(1 + z2^2) + 
           16*x13*z1^2*(1 + z1^2)*z2^2*(1 + z2^2 + z2^4) + 
           16*x13^5*z1^2*(1 + z1^2)*z2^2*(1 + z2^2 + z2^4) - 
           4*x13^2*z1*z2*(1 + z2^2)*(1 + 4*z2^2 + z2^4 + 
             z1^4*(1 + 4*z2^2 + z2^4) + 2*z1^2*(4 + z2^2 + 4*z2^4)) - 
           4*x13^4*z1*z2*(1 + z2^2)*(1 + 4*z2^2 + z2^4 + 
             z1^4*(1 + 4*z2^2 + z2^4) + 2*z1^2*(4 + z2^2 + 4*z2^4)) + 
           8*x13^3*(1 + z1^2)*(2*z2^4 + 2*z1^4*z2^4 + 
             z1^2*(1 + 6*z2^2 + 2*z2^4 + 6*z2^6 + z2^8))))/
        (x^2*x13*x14*x23*(-1 + z2)*(1 + z2)*(-(x13*z1) + z2)^2*
         (z1 - x13*z2)^2*(1 - z2^2)^5)))/(expReg^2*x13*(x13 - z1*z2)^2*
      (-1 + x13*z1*z2)^2) - ((1 + expReg^4)*(1 + x13^4)*
      ((4*(-(x13*z1) + z2)*(-1 + x13*z1*z2)*(1 + z2^2)*
         ((x13*(2*(1 + x14^2)*z1^2 - x14*(1 + z1^2)^2)*(-1 + z2^2)^2)/x14 + 
          ((2*(1 + x^2)*z1*z2 - x*(1 + z1^2)*(1 + z2^2))*
            (2*z1*z2 + 2*x13^2*z1*z2 - x13*(1 + z1^2)*(1 + z2^2)))/x))/
        ((-z1 + x13*z2)*(-x13 + z1*z2)*(-1 + z2^2)) + 
       (4*(1 + z1^2)*(-(x13*z1) + z2)*(-1 + x13*z1*z2)*
         ((x13*(-1 + z2^2)^2*(2*(1 + x^2)*z1*z2 - x*(1 + z1^2)*(1 + z2^2)))/
           x + ((2*z1*z2 + 2*x13^2*z1*z2 - x13*(1 + z1^2)*(1 + z2^2))*
            (2*(1 + x23^2)*z2^2 - x23*(1 + z2^2)^2))/x23))/
        ((-z1 + x13*z2)*(-x13 + z1*z2)*(-1 + z2^2)) - 
       (4*x*x13^3*x23*(2*(1 + x14^2)*z1^2 - x14*(1 + z1^2)^2)*(1 - z2)*z2*
          (1 + z2)*(-1 + z2^2)^4*(-2*x13*z2 - 2*x13*z1^2*z2 + 
           (1 + x13^2)*z1*(1 + z2^2))*(2*(1 + x^2)*z1*z2 - 
           x*(1 + z1^2)*(1 + z2^2)) + 8*x^2*x14*x23*z2*(-(x13*z1) + z2)*
          (-z1 + x13*z2)*(x13 - z1*z2)*(1 - x13*z1*z2)*(1 - z2^2)^3*
          (2*x13*z2 + 2*x13*z1^2*z2 - (1 + x13^2)*z1*(1 + z2^2))*
          (2*(1 + x13^2)*z1*z2 - x13*(1 + z1^2)*(1 + z2^2)) + 
         4*x13^2*(1 - z2)*(1 + z2)*(-1 + z2^2)^2*
          (x14*x23*(-2*(1 + x^2)*z1*z2 + x*(1 + z1^2)*(1 + z2^2))^2 + 
           x^2*(2*(1 + x14^2)*z1^2 - x14*(1 + z1^2)^2)*(2*(1 + x23^2)*z2^2 - 
             x23*(1 + z2^2)^2))*(-4*x13*z1*(1 + z1^2)*z2^3 - 
           4*x13^3*z1*(1 + z1^2)*z2^3 + z1^2*z2^2*(1 + z2^2) + 
           x13^4*z1^2*z2^2*(1 + z2^2) + x13^2*(1 + z2^2)*(z2^2 + z1^4*z2^2 - 
             z1^2*(1 - 6*z2^2 + z2^4))) + x*x13*x14*(1 - z2)*(1 + z2)*
          (2*(1 + x^2)*z1*z2 - x*(1 + z1^2)*(1 + z2^2))*(2*(1 + x23^2)*z2^2 - 
           x23*(1 + z2^2)^2)*(x13^3*(-1 + z1^2)^2*(1 + z1^2)*(-1 + z2^2)^4 + 
           x13*(1 + z1^2)*(-1 + z2^2)^2*(2*z1*z2 + 2*x13^2*z1*z2 - 
              x13*(1 + z1^2)*(1 + z2^2))^2 + 4*x13^2*(-1 + z1^2)^2*
            (-1 + z2^2)^2*(1 + z2^2)*(2*(1 + x13^2)*z1*z2 - 
             x13*(1 + z1^2)*(1 + z2^2)) - (1 + z2^2)*(2*(1 + x13^2)*z1*z2 - 
             x13*(1 + z1^2)*(1 + z2^2))*(x13^2*(-1 + z1^2)^2 - 
             2*x13^2*(-1 + z1^2)^2*z2^2 + x13^2*(-1 + z1^2)^2*z2^4 + 
             (2*z1*z2 + 2*x13^2*z1*z2 - x13*(1 + z1^2)*(1 + z2^2))^2)))/
        (x^2*x13*x14*x23*(-1 + z2)*(1 + z2)*(z1 - x13*z2)^2*(x13 - z1*z2)^2*
         (1 - z2^2)^3)))/(expReg^2*x13*(-(x13*z1) + z2)^2*
      (-1 + x13*z1*z2)^2) - (32*(1 + expReg^4)*(1 + x23^4)*z2^2*
      (x13^2*x14*x23*z1^2*z2^2*(-1 + z2^2 + z2^4 - z2^6) + 
       x^4*x13^2*x14*x23*z1^2*z2^2*(-1 + z2^2 + z2^4 - z2^6) + 
       2*x*x13*x14*z1*z2*(z1*z2*(z2^2 + z2^4 + x23^2*(z2^2 + z2^4) - 
           2*x23*(1 + z2^6)) + x13^2*z1*z2*(z2^2 + z2^4 + 
           x23^2*(z2^2 + z2^4) - 2*x23*(1 + z2^6)) + x13*(1 + z1^2)*
          (-2*z2^4 - 2*x23^2*z2^4 + x23*(1 + 2*z2^2 - 2*z2^4 + 2*z2^6 + 
             z2^8))) + 2*x^3*x13*x14*z1*z2*
        (z1*z2*(z2^2 + z2^4 + x23^2*(z2^2 + z2^4) - 2*x23*(1 + z2^6)) + 
         x13^2*z1*z2*(z2^2 + z2^4 + x23^2*(z2^2 + z2^4) - 2*x23*(1 + z2^6)) + 
         x13*(1 + z1^2)*(-2*z2^4 - 2*x23^2*z2^4 + x23*(1 + 2*z2^2 - 2*z2^4 + 
             2*z2^6 + z2^8))) - x^2*(x14*x23*z1^2*z2^2*(-1 + z2^2)^2*
          (1 + z2^2) + x13^4*x14*x23*z1^2*z2^2*(-1 + z2^2)^2*(1 + z2^2) - 
         2*x13*x14*z1*(1 + z1^2)*z2*(-2*z2^4 - 2*x23^2*z2^4 + 
           x23*(1 + 2*z2^2 - 2*z2^4 + 2*z2^6 + z2^8)) - 
         2*x13^3*x14*z1*(1 + z1^2)*z2*(-2*z2^4 - 2*x23^2*z2^4 + 
           x23*(1 + 2*z2^2 - 2*z2^4 + 2*z2^6 + z2^8)) + 
         x13^2*(1 + z2^2)*(z2^2*(-(z1^2*(-1 + z2^2)^2) - x14^2*z1^2*
              (-1 + z2^2)^2 + x14*(1 + z1^2)^2*(1 - 4*z2^2 + z2^4)) + 
           x23^2*z2^2*(-(z1^2*(-1 + z2^2)^2) - x14^2*z1^2*(-1 + z2^2)^2 + 
             x14*(1 + z1^2)^2*(1 - 4*z2^2 + z2^4)) + 
           x23*(4*x14*z2^2*(1 - z2^2 + z2^4) + 4*x14*z1^4*z2^2*
              (1 - z2^2 + z2^4) + z1^2*((-1 + z2^2)^2*(1 + z2^4) + x14^2*
                (-1 + z2^2)^2*(1 + z2^4) + 4*x14*z2^2*(3 - 4*z2^2 + 
                 3*z2^4)))))))/(expReg^2*x^2*x13^2*x14*x23*z1^2*
      (x23 - z2^2)^2*(-1 + z2^2)^3*(-1 + x23*z2^2)^2))*Log[z2])/
  (16*myE^2*\[Omega]^2)


==> anc/SpectrumNLO.m <==
(* ::Package:: *)

(* Ancillary file to "Logarithmic soft theorems and soft spectra" by F. Alessio, P. Di Vecchia, C. Heissenberg *)
(* Subscript[(dE/d\[Omega]), \[Omega]^2(log\[Omega])^2] in Eq. (3.20) is saved here as a list and can be calculated in Mathematica as G/(2\[Pi]^2)(list[[1]]+list[[2]].list[[3]]) *)
{4*Pi*((2*G^2*m1*m2*(2*m1*m2*x*(-1 + x^2)^3*(1 - 3*x^2 - 3*x^4 + x^6)*x14*x23*
       (1 + x24^2)*x34*(-1 + x34^2)^3*(1 - 3*x34^2 - 3*x34^4 + x34^6) + 
      2*m1*m2*x*(-1 + x^2)^3*(1 - 3*x^2 - 3*x^4 + x^6)*x13^2*x14*x23*
       (1 + x24^2)*x34*(-1 + x34^2)^3*(1 - 3*x34^2 - 3*x34^4 + x34^6) + 
      x13*x24*(2*m1*m2*x*(-1 + x^2)^3*(1 - 3*x^2 - 3*x^4 + x^6)*(1 + x23^2)*
         x34*(-1 + x34^2)^3*(1 - 3*x34^2 - 3*x34^4 + x34^6) + 
        2*m1*m2*x*(-1 + x^2)^3*(1 - 3*x^2 - 3*x^4 + x^6)*x14^2*(1 + x23^2)*
         x34*(-1 + x34^2)^3*(1 - 3*x34^2 - 3*x34^4 + x34^6) + 
        x14*x23*(x^8*(-1 + x34^2)^3*(-18*m1*m2 - 23*(m1^2 + m2^2)*x34 + 
            36*m1*m2*x34^2 + 69*(m1^2 + m2^2)*x34^3 + 108*m1*m2*x34^4 - 
            69*(m1^2 + m2^2)*x34^5 + 36*m1*m2*x34^6 + 23*(m1^2 + m2^2)*
             x34^7 - 18*m1*m2*x34^8) + x^14*(-1 + x34^2)^3*
           (-2*m1*m2 - (m1^2 + m2^2)*x34 + 4*m1*m2*x34^2 + 
            3*(m1^2 + m2^2)*x34^3 + 12*m1*m2*x34^4 - 3*(m1^2 + m2^2)*x34^5 + 
            4*m1*m2*x34^6 + (m1^2 + m2^2)*x34^7 - 2*m1*m2*x34^8) + 
          3*x^4*(-1 + x34^2)^3*(2*m1*m2 + (m1^2 + m2^2)*x34 - 4*m1*m2*x34^2 - 
            3*(m1^2 + m2^2)*x34^3 - 12*m1*m2*x34^4 + 3*(m1^2 + m2^2)*x34^5 - 
            4*m1*m2*x34^6 - (m1^2 + m2^2)*x34^7 + 2*m1*m2*x34^8) + 
          5*x^12*(-1 + x34^2)^3*(2*m1*m2 + (m1^2 + m2^2)*x34 - 
            4*m1*m2*x34^2 - 3*(m1^2 + m2^2)*x34^3 - 12*m1*m2*x34^4 + 
            3*(m1^2 + m2^2)*x34^5 - 4*m1*m2*x34^6 - (m1^2 + m2^2)*x34^7 + 
            2*m1*m2*x34^8) + (-1 + x34^2)^3*(2*m1*m2 - (m1^2 + m2^2)*x34 - 
            4*m1*m2*x34^2 + 3*(m1^2 + m2^2)*x34^3 - 12*m1*m2*x34^4 - 
            3*(m1^2 + m2^2)*x34^5 - 4*m1*m2*x34^6 + (m1^2 + m2^2)*x34^7 + 
            2*m1*m2*x34^8) - 5*x^2*(-1 + x34^2)^3*(2*m1*m2 - 
            (m1^2 + m2^2)*x34 - 4*m1*m2*x34^2 + 3*(m1^2 + m2^2)*x34^3 - 
            12*m1*m2*x34^4 - 3*(m1^2 + m2^2)*x34^5 - 4*m1*m2*x34^6 + 
            (m1^2 + m2^2)*x34^7 + 2*m1*m2*x34^8) - 3*x^10*(-1 + x34^2)^3*
           (2*m1*m2 - (m1^2 + m2^2)*x34 - 4*m1*m2*x34^2 + 3*(m1^2 + m2^2)*
             x34^3 - 12*m1*m2*x34^4 - 3*(m1^2 + m2^2)*x34^5 - 4*m1*m2*x34^6 + 
            (m1^2 + m2^2)*x34^7 + 2*m1*m2*x34^8) + x^6*(-1 + x34^2)^3*
           (18*m1*m2 - 23*(m1^2 + m2^2)*x34 - 36*m1*m2*x34^2 + 
            69*(m1^2 + m2^2)*x34^3 - 108*m1*m2*x34^4 - 69*(m1^2 + m2^2)*
             x34^5 - 36*m1*m2*x34^6 + 23*(m1^2 + m2^2)*x34^7 + 
            18*m1*m2*x34^8) - 20*x^7*(m1^2 + m2^2 - 5*(m1^2 + m2^2)*x34^2 - 
            3*(m1^2 + m2^2)*x34^4 - 48*m1*m2*x34^5 + 23*(m1^2 + m2^2)*x34^6 + 
            160*m1*m2*x34^7 + 23*(m1^2 + m2^2)*x34^8 - 48*m1*m2*x34^9 - 
            3*(m1^2 + m2^2)*x34^10 - 5*(m1^2 + m2^2)*x34^12 + 
            (m1^2 + m2^2)*x34^14) + x*(m1^2 + m2^2 + 8*m1*m2*x34 - 
            5*(m1^2 + m2^2)*x34^2 - 48*m1*m2*x34^3 - 3*(m1^2 + m2^2)*x34^4 + 
            72*m1*m2*x34^5 + 23*(m1^2 + m2^2)*x34^6 + 23*(m1^2 + m2^2)*
             x34^8 + 72*m1*m2*x34^9 - 3*(m1^2 + m2^2)*x34^10 - 
            48*m1*m2*x34^11 - 5*(m1^2 + m2^2)*x34^12 + 8*m1*m2*x34^13 + 
            (m1^2 + m2^2)*x34^14) - 6*x^3*(m1^2 + m2^2 + 8*m1*m2*x34 - 
            5*(m1^2 + m2^2)*x34^2 - 48*m1*m2*x34^3 - 3*(m1^2 + m2^2)*x34^4 + 
            72*m1*m2*x34^5 + 23*(m1^2 + m2^2)*x34^6 + 23*(m1^2 + m2^2)*
             x34^8 + 72*m1*m2*x34^9 - 3*(m1^2 + m2^2)*x34^10 - 
            48*m1*m2*x34^11 - 5*(m1^2 + m2^2)*x34^12 + 8*m1*m2*x34^13 + 
            (m1^2 + m2^2)*x34^14) - 6*x^11*(m1^2 + m2^2 + 8*m1*m2*x34 - 
            5*(m1^2 + m2^2)*x34^2 - 48*m1*m2*x34^3 - 3*(m1^2 + m2^2)*x34^4 + 
            72*m1*m2*x34^5 + 23*(m1^2 + m2^2)*x34^6 + 23*(m1^2 + m2^2)*
             x34^8 + 72*m1*m2*x34^9 - 3*(m1^2 + m2^2)*x34^10 - 
            48*m1*m2*x34^11 - 5*(m1^2 + m2^2)*x34^12 + 8*m1*m2*x34^13 + 
            (m1^2 + m2^2)*x34^14) + x^13*(m1^2 + m2^2 + 8*m1*m2*x34 - 
            5*(m1^2 + m2^2)*x34^2 - 48*m1*m2*x34^3 - 3*(m1^2 + m2^2)*x34^4 + 
            72*m1*m2*x34^5 + 23*(m1^2 + m2^2)*x34^6 + 23*(m1^2 + m2^2)*
             x34^8 + 72*m1*m2*x34^9 - 3*(m1^2 + m2^2)*x34^10 - 
            48*m1*m2*x34^11 - 5*(m1^2 + m2^2)*x34^12 + 8*m1*m2*x34^13 + 
            (m1^2 + m2^2)*x34^14) + 3*x^5*(5*(m1^2 + m2^2) + 24*m1*m2*x34 - 
            25*(m1^2 + m2^2)*x34^2 - 144*m1*m2*x34^3 - 15*(m1^2 + m2^2)*
             x34^4 + 120*m1*m2*x34^5 + 115*(m1^2 + m2^2)*x34^6 + 
            320*m1*m2*x34^7 + 115*(m1^2 + m2^2)*x34^8 + 120*m1*m2*x34^9 - 
            15*(m1^2 + m2^2)*x34^10 - 144*m1*m2*x34^11 - 25*(m1^2 + m2^2)*
             x34^12 + 24*m1*m2*x34^13 + 5*(m1^2 + m2^2)*x34^14) + 
          3*x^9*(5*(m1^2 + m2^2) + 24*m1*m2*x34 - 25*(m1^2 + m2^2)*x34^2 - 
            144*m1*m2*x34^3 - 15*(m1^2 + m2^2)*x34^4 + 120*m1*m2*x34^5 + 
            115*(m1^2 + m2^2)*x34^6 + 320*m1*m2*x34^7 + 115*(m1^2 + m2^2)*
             x34^8 + 120*m1*m2*x34^9 - 15*(m1^2 + m2^2)*x34^10 - 
            144*m1*m2*x34^11 - 25*(m1^2 + m2^2)*x34^12 + 24*m1*m2*x34^13 + 
            5*(m1^2 + m2^2)*x34^14)))))/((-1 + x)^6*x*(1 + x)^6*x13*x14*x23*
     x24*(-1 + x34)^6*x34*(1 + x34)^6) + 
   (G^2*m1*m2*(1 - 3*x^2 - 3*x^4 + x^6)*(m2^2*x13*x14*x34*(-1 + x34^2)^3 + 
      2*m1*m2*x*x13*x14*x34*(-1 + x34^2)^3 - 4*m1*m2*x^3*x13*x14*x34*
       (-1 + x34^2)^3 - 12*m1*m2*x^5*x13*x14*x34*(-1 + x34^2)^3 - 
      4*m1*m2*x^7*x13*x14*x34*(-1 + x34^2)^3 + 2*m1*m2*x^9*x13*x14*x34*
       (-1 + x34^2)^3 + m2^2*x^10*x13*x14*x34*(-1 + x34^2)^3 - 
      2*x^6*(6*m1*m2*(1 + x14^2)*x34*(1 - 3*x34^2 - 3*x34^4 + x34^6) + 
        6*m1*m2*x13^2*(1 + x14^2)*x34*(1 - 3*x34^2 - 3*x34^4 + x34^6) + 
        x13*x14*(-6*m1*m2 - (3*m1^2 + m2^2)*x34 + 12*m1*m2*x34^2 + 
          3*(3*m1^2 + m2^2)*x34^3 + 36*m1*m2*x34^4 - 3*(3*m1^2 + m2^2)*
           x34^5 + 12*m1*m2*x34^6 + (3*m1^2 + m2^2)*x34^7 - 6*m1*m2*x34^8)) + 
      x^8*(4*m1*m2*(1 + x14^2)*x34*(1 - 3*x34^2 - 3*x34^4 + x34^6) + 
        4*m1*m2*x13^2*(1 + x14^2)*x34*(1 - 3*x34^2 - 3*x34^4 + x34^6) + 
        x13*x14*(-4*m1*m2 + (-2*m1^2 + 3*m2^2)*x34 + 8*m1*m2*x34^2 + 
          (6*m1^2 - 9*m2^2)*x34^3 + 24*m1*m2*x34^4 + (-6*m1^2 + 9*m2^2)*
           x34^5 + 8*m1*m2*x34^6 + (2*m1^2 - 3*m2^2)*x34^7 - 
          4*m1*m2*x34^8)) + x^2*(-4*m1*m2*(1 + x14^2)*x34*
         (1 - 3*x34^2 - 3*x34^4 + x34^6) - 4*m1*m2*x13^2*(1 + x14^2)*x34*
         (1 - 3*x34^2 - 3*x34^4 + x34^6) + 
        x13*x14*(4*m1*m2 + (-2*m1^2 + 3*m2^2)*x34 - 8*m1*m2*x34^2 + 
          (6*m1^2 - 9*m2^2)*x34^3 - 24*m1*m2*x34^4 + (-6*m1^2 + 9*m2^2)*
           x34^5 - 8*m1*m2*x34^6 + (2*m1^2 - 3*m2^2)*x34^7 + 
          4*m1*m2*x34^8)) - 2*x^4*(-6*m1*m2*(1 + x14^2)*x34*
         (1 - 3*x34^2 - 3*x34^4 + x34^6) - 6*m1*m2*x13^2*(1 + x14^2)*x34*
         (1 - 3*x34^2 - 3*x34^4 + x34^6) + 
        x13*x14*(6*m1*m2 - (3*m1^2 + m2^2)*x34 - 12*m1*m2*x34^2 + 
          3*(3*m1^2 + m2^2)*x34^3 - 36*m1*m2*x34^4 - 3*(3*m1^2 + m2^2)*
           x34^5 - 12*m1*m2*x34^6 + (3*m1^2 + m2^2)*x34^7 + 6*m1*m2*x34^8)))*
     z1*(1 - z1^2)*(-2*z1*z2 - 2*x^2*z1*z2 + x*(1 + z1^2)*(1 + z2^2)))/
    (x^3*(-1 + x^2)^6*x13*x14*x34*(-1 + x34^2)^3*(-1 + z1^2)^3*z2) + 
   (G^2*m1*m2*(1 - 3*x^2 - 3*x^4 + x^6)*(m1^2*x23*x24*x34*(-1 + x34^2)^3 + 
      2*m1*m2*x*x23*x24*x34*(-1 + x34^2)^3 - 4*m1*m2*x^3*x23*x24*x34*
       (-1 + x34^2)^3 - 12*m1*m2*x^5*x23*x24*x34*(-1 + x34^2)^3 - 
      4*m1*m2*x^7*x23*x24*x34*(-1 + x34^2)^3 + 2*m1*m2*x^9*x23*x24*x34*
       (-1 + x34^2)^3 + m1^2*x^10*x23*x24*x34*(-1 + x34^2)^3 - 
      2*x^6*(6*m1*m2*(1 + x24^2)*x34*(1 - 3*x34^2 - 3*x34^4 + x34^6) + 
        6*m1*m2*x23^2*(1 + x24^2)*x34*(1 - 3*x34^2 - 3*x34^4 + x34^6) + 
        x23*x24*(-6*m1*m2 - (m1^2 + 3*m2^2)*x34 + 12*m1*m2*x34^2 + 
          3*(m1^2 + 3*m2^2)*x34^3 + 36*m1*m2*x34^4 - 3*(m1^2 + 3*m2^2)*
           x34^5 + 12*m1*m2*x34^6 + (m1^2 + 3*m2^2)*x34^7 - 6*m1*m2*x34^8)) + 
      x^8*(4*m1*m2*(1 + x24^2)*x34*(1 - 3*x34^2 - 3*x34^4 + x34^6) + 
        4*m1*m2*x23^2*(1 + x24^2)*x34*(1 - 3*x34^2 - 3*x34^4 + x34^6) + 
        x23*x24*(-4*m1*m2 + (3*m1^2 - 2*m2^2)*x34 + 8*m1*m2*x34^2 + 
          (-9*m1^2 + 6*m2^2)*x34^3 + 24*m1*m2*x34^4 + (9*m1^2 - 6*m2^2)*
           x34^5 + 8*m1*m2*x34^6 + (-3*m1^2 + 2*m2^2)*x34^7 - 
          4*m1*m2*x34^8)) + x^2*(-4*m1*m2*(1 + x24^2)*x34*
         (1 - 3*x34^2 - 3*x34^4 + x34^6) - 4*m1*m2*x23^2*(1 + x24^2)*x34*
         (1 - 3*x34^2 - 3*x34^4 + x34^6) + 
        x23*x24*(4*m1*m2 + (3*m1^2 - 2*m2^2)*x34 - 8*m1*m2*x34^2 + 
          (-9*m1^2 + 6*m2^2)*x34^3 - 24*m1*m2*x34^4 + (9*m1^2 - 6*m2^2)*
           x34^5 - 8*m1*m2*x34^6 + (-3*m1^2 + 2*m2^2)*x34^7 + 
          4*m1*m2*x34^8)) - 2*x^4*(-6*m1*m2*(1 + x24^2)*x34*
         (1 - 3*x34^2 - 3*x34^4 + x34^6) - 6*m1*m2*x23^2*(1 + x24^2)*x34*
         (1 - 3*x34^2 - 3*x34^4 + x34^6) + 
        x23*x24*(6*m1*m2 - (m1^2 + 3*m2^2)*x34 - 12*m1*m2*x34^2 + 
          3*(m1^2 + 3*m2^2)*x34^3 - 36*m1*m2*x34^4 - 3*(m1^2 + 3*m2^2)*
           x34^5 - 12*m1*m2*x34^6 + (m1^2 + 3*m2^2)*x34^7 + 6*m1*m2*x34^8)))*
     z2*(1 - z2^2)*(-2*z1*z2 - 2*x^2*z1*z2 + x*(1 + z1^2)*(1 + z2^2)))/
    (x^3*(-1 + x^2)^6*x23*x24*x34*(-1 + x34^2)^3*z1*(-1 + z2^2)^3) + 
   (G^2*m1^2*m2*(1 - 3*x34^2 - 3*x34^4 + x34^6)^2*(2*m2*x14*(1 + x14^2)*x34 + 
      2*m2*x13^2*x14*(1 + x14^2)*x34 - x13*(m1*x34 + m1*x14^4*x34 + 
        2*m2*x14^2*(1 + x34^2)))*z1*(1 - z1^2)*(-2*z1*z3 - 2*x13^2*z1*z3 + 
      x13*(1 + z1^2)*(1 + z3^2)))/(x13^2*x14^2*x34*(-1 + x34^2)^6*
     (-1 + z1^2)^3*z3) - (G^2*m1*m2^2*(1 - 3*x^2 - 3*x^4 + x^6)^2*
     (2*m1*x13*x23^2 + 2*m1*x^2*x13*x23^2 + 
      x*(-2*m1*x23*(1 + x23^2) - 2*m1*x13^2*x23*(1 + x23^2) + 
        m2*x13*(1 + x23^4)))*z3*(1 - z3^2)*(-2*z1*z3 - 2*x13^2*z1*z3 + 
      x13*(1 + z1^2)*(1 + z3^2)))/(x*(-1 + x^2)^6*x13^2*x23^2*z1*
     (-1 + z3^2)^3) + (G^2*m1*m2^2*(1 - 3*x34^2 - 3*x34^4 + x34^6)^2*
     (2*m2*x24*(1 + x24^2)*x34 + 2*m2*x23^2*x24*(1 + x24^2)*x34 - 
      x23*(m1*x34 + m1*x24^4*x34 + 2*m2*x24^2*(1 + x34^2)))*z2*(1 - z2^2)*
     (-2*z2*z3 - 2*x23^2*z2*z3 + x23*(1 + z2^2)*(1 + z3^2)))/
    (x23^2*x24^2*x34*(-1 + x34^2)^6*(-1 + z2^2)^3*z3) - 
   (G^2*m1*m2^2*(1 - 3*x^2 - 3*x^4 + x^6)^2*(2*m2*x13^2*x23 + 
      2*m2*x^2*x13^2*x23 + x*(m1*x23 + m1*x13^4*x23 - 2*m2*x13*(1 + x23^2) - 
        2*m2*x13^3*(1 + x23^2)))*z3*(1 - z3^2)*(-2*z2*z3 - 2*x23^2*z2*z3 + 
      x23*(1 + z2^2)*(1 + z3^2)))/(x*(-1 + x^2)^6*x13^2*x23^2*z2*
     (-1 + z3^2)^3) - (G^2*m1*m2^3*(1 - 3*x^2 - 3*x^4 + x^6)^2*(1 + x13^4)*z1*
     z3*(2*x*x13*x23*(-1 + z1)^2*(1 + z1)^2*(2*(1 + x^2)*z1*z2 - 
        x*(1 + z1^2)*(1 + z2^2))*(-(x13*z1) + z3)*(-z1 + x13*z3)*
       (x13 - z1*z3)*(1 - x13*z1*z3)*(-1 + z3^2)^2*(2*(1 + x23^2)*z2*z3 - 
        x23*(1 + z2^2)*(1 + z3^2)) + x^2*(-1 + z1^2)^2*(-(x13*z1) + z3)*
       (-z1 + x13*z3)*(x13 - z1*z3)*(1 - x13*z1*z3)*
       (2*z1*z3 + 2*x13^2*z1*z3 - x13*(1 + z1^2)*(1 + z3^2))*
       (2*(1 + x23^2)*z2*z3 - x23*(1 + z2^2)*(1 + z3^2))^2 + 
      x23^2*(2*(1 + x^2)*z1*z2 - x*(1 + z1^2)*(1 + z2^2))^2*(-1 + z3^2)^2*
       (2*z1*z3 + 2*x13^2*z1*z3 - x13*(1 + z1^2)*(1 + z3^2))*
       (z1^2*z3^2 + x13^4*z1^2*z3^2 - x13*z1*(1 + z1^2)*z3*(1 + z3^2) - 
        x13^3*z1*(1 + z1^2)*z3*(1 + z3^2) + x13^2*(z1^2 + (1 + z1^2)^2*z3^2 + 
          z1^2*z3^4))))/(4*x^2*(-1 + x^2)^6*x13*x23^2*(-1 + z1)^2*(1 + z1)^2*
     z2^2*(-(x13*z1) + z3)^2*(z1 - x13*z3)^2*(x13 - z1*z3)^2*
     (-1 + x13*z1*z3)^2*(-1 + z3^2)^2) - 
   (G^2*m1^2*m2^2*(1 - 3*x^2 - 3*x^4 + x^6)^2*(1 + x23^4)*z2*z3*
     (2*x*x13*x23*(-1 + z2)^2*(1 + z2)^2*(2*(1 + x^2)*z1*z2 - 
        x*(1 + z1^2)*(1 + z2^2))*(-(x23*z2) + z3)*(-z2 + x23*z3)*
       (x23 - z2*z3)*(1 - x23*z2*z3)*(-1 + z3^2)^2*(2*(1 + x13^2)*z1*z3 - 
        x13*(1 + z1^2)*(1 + z3^2)) + x^2*(-1 + z2^2)^2*(-(x23*z2) + z3)*
       (-z2 + x23*z3)*(x23 - z2*z3)*(1 - x23*z2*z3)*
       (2*(1 + x13^2)*z1*z3 - x13*(1 + z1^2)*(1 + z3^2))^2*
       (2*z2*z3 + 2*x23^2*z2*z3 - x23*(1 + z2^2)*(1 + z3^2)) + 
      x13^2*(2*(1 + x^2)*z1*z2 - x*(1 + z1^2)*(1 + z2^2))^2*(-1 + z3^2)^2*
       (2*z2*z3 + 2*x23^2*z2*z3 - x23*(1 + z2^2)*(1 + z3^2))*
       (z2^2*z3^2 + x23^4*z2^2*z3^2 - x23*z2*(1 + z2^2)*z3*(1 + z3^2) - 
        x23^3*z2*(1 + z2^2)*z3*(1 + z3^2) + x23^2*(z2^2 + (1 + z2^2)^2*z3^2 + 
          z2^2*z3^4))))/(4*x^2*(-1 + x^2)^6*x13^2*x23*z1^2*(-1 + z2)^2*
     (1 + z2)^2*(-(x23*z2) + z3)^2*(z2 - x23*z3)^2*(x23 - z2*z3)^2*
     (-1 + x23*z2*z3)^2*(-1 + z3^2)^2) + 
   (G^2*m1^2*m2*(1 - 3*x34^2 - 3*x34^4 + x34^6)^2*
     (-(m2*x14*x34) - m2*x13^4*x14*x34 + 2*m1*x13*(1 + x14^2)*x34 + 
      2*m1*x13^3*(1 + x14^2)*x34 - 2*m1*x13^2*x14*(1 + x34^2))*z1*(1 - z1^2)*
     (-2*z1*z4 - 2*x14^2*z1*z4 + x14*(1 + z1^2)*(1 + z4^2)))/
    (x13^2*x14^2*x34*(-1 + x34^2)^6*(-1 + z1^2)^3*z4) - 
   (G^2*m1^2*m2*(1 - 3*x^2 - 3*x^4 + x^6)^2*(2*m1*x14*x24^2 + 
      2*m1*x^2*x14*x24^2 + x*(-2*m1*x24*(1 + x24^2) - 
        2*m1*x14^2*x24*(1 + x24^2) + m2*x14*(1 + x24^4)))*z4*(1 - z4^2)*
     (-2*z1*z4 - 2*x14^2*z1*z4 + x14*(1 + z1^2)*(1 + z4^2)))/
    (x*(-1 + x^2)^6*x14^2*x24^2*z1*(-1 + z4^2)^3) - 
   (G^2*m1*m2^2*(1 - 3*x34^2 - 3*x34^4 + x34^6)^2*
     (m2*x24*x34 + m2*x23^4*x24*x34 - 2*m1*x23*(1 + x24^2)*x34 - 
      2*m1*x23^3*(1 + x24^2)*x34 + 2*m1*x23^2*x24*(1 + x34^2))*z2*(1 - z2^2)*
     (-2*z2*z4 - 2*x24^2*z2*z4 + x24*(1 + z2^2)*(1 + z4^2)))/
    (x23^2*x24^2*x34*(-1 + x34^2)^6*(-1 + z2^2)^3*z4) - 
   (G^2*m1^2*m2*(1 - 3*x^2 - 3*x^4 + x^6)^2*(2*m2*x14^2*x24 + 
      2*m2*x^2*x14^2*x24 + x*(m1*x24 + m1*x14^4*x24 - 2*m2*x14*(1 + x24^2) - 
        2*m2*x14^3*(1 + x24^2)))*z4*(1 - z4^2)*(-2*z2*z4 - 2*x24^2*z2*z4 + 
      x24*(1 + z2^2)*(1 + z4^2)))/(x*(-1 + x^2)^6*x14^2*x24^2*z2*
     (-1 + z4^2)^3) + (G^2*m1*m2*(1 - 3*x34^2 - 3*x34^4 + x34^6)*
     (-4*m1*m2*x13*x23*x34^2*(-1 + x34^2)^3 + 8*m1*m2*x^2*x13*x23*x34^2*
       (-1 + x34^2)^3 + 24*m1*m2*x^4*x13*x23*x34^2*(-1 + x34^2)^3 + 
      8*m1*m2*x^6*x13*x23*x34^2*(-1 + x34^2)^3 - 4*m1*m2*x^8*x13*x23*x34^2*
       (-1 + x34^2)^3 + x*(4*m1*m2*(1 + x23^2)*x34^2*(-1 + x34^2)^3 + 
        4*m1*m2*x13^2*(1 + x23^2)*x34^2*(-1 + x34^2)^3 - 
        x13*x23*(m1^2 + 2*m1*m2*x34 + 2*m2^2*x34^2 + 2*m1*m2*x34^3 + 
          m1^2*x34^4)*(1 - 3*x34^2 - 3*x34^4 + x34^6)) + 
      3*x^3*(-4*m1*m2*(1 + x23^2)*x34^2*(-1 + x34^2)^3 - 
        4*m1*m2*x13^2*(1 + x23^2)*x34^2*(-1 + x34^2)^3 + 
        x13*x23*(m1^2 + 2*m1*m2*x34 + 2*m2^2*x34^2 + 2*m1*m2*x34^3 + 
          m1^2*x34^4)*(1 - 3*x34^2 - 3*x34^4 + x34^6)) - 
      3*x^5*(4*m1*m2*(1 + x23^2)*x34^2*(-1 + x34^2)^3 + 
        4*m1*m2*x13^2*(1 + x23^2)*x34^2*(-1 + x34^2)^3 + 
        x13*x23*(m1^2 + 2*m1*m2*x34 + 2*m2^2*x34^2 + 2*m1*m2*x34^3 + 
          m1^2*x34^4)*(1 - 3*x34^2 - 3*x34^4 + x34^6)) + 
      x^7*(4*m1*m2*(1 + x23^2)*x34^2*(-1 + x34^2)^3 + 
        4*m1*m2*x13^2*(1 + x23^2)*x34^2*(-1 + x34^2)^3 + 
        x13*x23*(m1^2 + 2*m1*m2*x34 + 2*m2^2*x34^2 + 2*m1*m2*x34^3 + 
          m1^2*x34^4)*(1 - 3*x34^2 - 3*x34^4 + x34^6)))*z3*(1 - z3^2)*
     (-2*z3*z4 - 2*x34^2*z3*z4 + x34*(1 + z3^2)*(1 + z4^2)))/
    (x*(-1 + x^2)^3*x13*x23*x34^3*(-1 + x34^2)^6*(-1 + z3^2)^3*z4) + 
   (G^2*m1*m2*(1 - 3*x34^2 - 3*x34^4 + x34^6)*
     (-4*m1*m2*x14*x24*x34^2*(-1 + x34^2)^3 + 8*m1*m2*x^2*x14*x24*x34^2*
       (-1 + x34^2)^3 + 24*m1*m2*x^4*x14*x24*x34^2*(-1 + x34^2)^3 + 
      8*m1*m2*x^6*x14*x24*x34^2*(-1 + x34^2)^3 - 4*m1*m2*x^8*x14*x24*x34^2*
       (-1 + x34^2)^3 + x*(4*m1*m2*(1 + x24^2)*x34^2*(-1 + x34^2)^3 + 
        4*m1*m2*x14^2*(1 + x24^2)*x34^2*(-1 + x34^2)^3 - 
        x14*x24*(m2^2 + 2*m1*m2*x34 + 2*m1^2*x34^2 + 2*m1*m2*x34^3 + 
          m2^2*x34^4)*(1 - 3*x34^2 - 3*x34^4 + x34^6)) + 
      3*x^3*(-4*m1*m2*(1 + x24^2)*x34^2*(-1 + x34^2)^3 - 
        4*m1*m2*x14^2*(1 + x24^2)*x34^2*(-1 + x34^2)^3 + 
        x14*x24*(m2^2 + 2*m1*m2*x34 + 2*m1^2*x34^2 + 2*m1*m2*x34^3 + 
          m2^2*x34^4)*(1 - 3*x34^2 - 3*x34^4 + x34^6)) - 
      3*x^5*(4*m1*m2*(1 + x24^2)*x34^2*(-1 + x34^2)^3 + 
        4*m1*m2*x14^2*(1 + x24^2)*x34^2*(-1 + x34^2)^3 + 
        x14*x24*(m2^2 + 2*m1*m2*x34 + 2*m1^2*x34^2 + 2*m1*m2*x34^3 + 
          m2^2*x34^4)*(1 - 3*x34^2 - 3*x34^4 + x34^6)) + 
      x^7*(4*m1*m2*(1 + x24^2)*x34^2*(-1 + x34^2)^3 + 
        4*m1*m2*x14^2*(1 + x24^2)*x34^2*(-1 + x34^2)^3 + 
        x14*x24*(m2^2 + 2*m1*m2*x34 + 2*m1^2*x34^2 + 2*m1*m2*x34^3 + 
          m2^2*x34^4)*(1 - 3*x34^2 - 3*x34^4 + x34^6)))*z4*(1 - z4^2)*
     (-2*z3*z4 - 2*x34^2*z3*z4 + x34*(1 + z3^2)*(1 + z4^2)))/
    (x*(-1 + x^2)^3*x14*x24*x34^3*(-1 + x34^2)^6*z3*(-1 + z4^2)^3) - 
   (G^2*m1^3*m2*(1 + x13^4)*(1 - 3*x34^2 - 3*x34^4 + x34^6)^2*z1*z3*
     (x34^2*(-1 + z3^2)^2*(2*z1*z3 + 2*x13^2*z1*z3 - x13*(1 + z1^2)*
         (1 + z3^2))*(z1^2*z3^2 + x13^4*z1^2*z3^2 - x13*z1*(1 + z1^2)*z3*
         (1 + z3^2) - x13^3*z1*(1 + z1^2)*z3*(1 + z3^2) + 
        x13^2*(z1^2 + (1 + z1^2)^2*z3^2 + z1^2*z3^4))*
       (2*(1 + x14^2)*z1*z4 - x14*(1 + z1^2)*(1 + z4^2))^2 + 
      2*x13*x14*x34*(-1 + z1)^2*(1 + z1)^2*(-(x13*z1) + z3)*(-z1 + x13*z3)*
       (x13 - z1*z3)*(1 - x13*z1*z3)*(-1 + z3^2)^2*(2*(1 + x14^2)*z1*z4 - 
        x14*(1 + z1^2)*(1 + z4^2))*(2*(1 + x34^2)*z3*z4 - 
        x34*(1 + z3^2)*(1 + z4^2)) + x14^2*(-1 + z1^2)^2*(-(x13*z1) + z3)*
       (-z1 + x13*z3)*(x13 - z1*z3)*(1 - x13*z1*z3)*
       (2*z1*z3 + 2*x13^2*z1*z3 - x13*(1 + z1^2)*(1 + z3^2))*
       (2*(1 + x34^2)*z3*z4 - x34*(1 + z3^2)*(1 + z4^2))^2))/
    (4*x13*x14^2*x34^2*(-1 + x34^2)^6*(-1 + z1)^2*(1 + z1)^2*
     (-(x13*z1) + z3)^2*(z1 - x13*z3)^2*(x13 - z1*z3)^2*(-1 + x13*z1*z3)^2*
     (-1 + z3^2)^2*z4^2) - (G^2*m1^2*m2^2*(1 + x23^4)*
     (1 - 3*x34^2 - 3*x34^4 + x34^6)^2*z2*z3*
     (x34^2*(-1 + z3^2)^2*(2*z2*z3 + 2*x23^2*z2*z3 - x23*(1 + z2^2)*
         (1 + z3^2))*(z2^2*z3^2 + x23^4*z2^2*z3^2 - x23*z2*(1 + z2^2)*z3*
         (1 + z3^2) - x23^3*z2*(1 + z2^2)*z3*(1 + z3^2) + 
        x23^2*(z2^2 + (1 + z2^2)^2*z3^2 + z2^2*z3^4))*
       (2*(1 + x24^2)*z2*z4 - x24*(1 + z2^2)*(1 + z4^2))^2 + 
      2*x23*x24*x34*(-1 + z2)^2*(1 + z2)^2*(-(x23*z2) + z3)*(-z2 + x23*z3)*
       (x23 - z2*z3)*(1 - x23*z2*z3)*(-1 + z3^2)^2*(2*(1 + x24^2)*z2*z4 - 
        x24*(1 + z2^2)*(1 + z4^2))*(2*(1 + x34^2)*z3*z4 - 
        x34*(1 + z3^2)*(1 + z4^2)) + x24^2*(-1 + z2^2)^2*(-(x23*z2) + z3)*
       (-z2 + x23*z3)*(x23 - z2*z3)*(1 - x23*z2*z3)*
       (2*z2*z3 + 2*x23^2*z2*z3 - x23*(1 + z2^2)*(1 + z3^2))*
       (2*(1 + x34^2)*z3*z4 - x34*(1 + z3^2)*(1 + z4^2))^2))/
    (4*x23*x24^2*x34^2*(-1 + x34^2)^6*(-1 + z2)^2*(1 + z2)^2*
     (-(x23*z2) + z3)^2*(z2 - x23*z3)^2*(x23 - z2*z3)^2*(-1 + x23*z2*z3)^2*
     (-1 + z3^2)^2*z4^2) - (G^2*m1^2*m2^2*(1 - 3*x^2 - 3*x^4 + x^6)^2*
     (1 + x14^4)*z1*z4*(2*x*x14*x24*(-1 + z1)^2*(1 + z1)^2*
       (2*(1 + x^2)*z1*z2 - x*(1 + z1^2)*(1 + z2^2))*(-(x14*z1) + z4)*
       (-z1 + x14*z4)*(x14 - z1*z4)*(1 - x14*z1*z4)*(-1 + z4^2)^2*
       (2*(1 + x24^2)*z2*z4 - x24*(1 + z2^2)*(1 + z4^2)) + 
      x^2*(-1 + z1^2)^2*(-(x14*z1) + z4)*(-z1 + x14*z4)*(x14 - z1*z4)*
       (1 - x14*z1*z4)*(2*z1*z4 + 2*x14^2*z1*z4 - x14*(1 + z1^2)*(1 + z4^2))*
       (2*(1 + x24^2)*z2*z4 - x24*(1 + z2^2)*(1 + z4^2))^2 + 
      x24^2*(2*(1 + x^2)*z1*z2 - x*(1 + z1^2)*(1 + z2^2))^2*(-1 + z4^2)^2*
       (2*z1*z4 + 2*x14^2*z1*z4 - x14*(1 + z1^2)*(1 + z4^2))*
       (z1^2*z4^2 + x14^4*z1^2*z4^2 - x14*z1*(1 + z1^2)*z4*(1 + z4^2) - 
        x14^3*z1*(1 + z1^2)*z4*(1 + z4^2) + x14^2*(z1^2 + (1 + z1^2)^2*z4^2 + 
          z1^2*z4^4))))/(4*x^2*(-1 + x^2)^6*x14*x24^2*(-1 + z1)^2*(1 + z1)^2*
     z2^2*(-(x14*z1) + z4)^2*(z1 - x14*z4)^2*(x14 - z1*z4)^2*
     (-1 + x14*z1*z4)^2*(-1 + z4^2)^2) - 
   (G^2*m1^2*m2^2*(1 + x14^4)*(1 - 3*x34^2 - 3*x34^4 + x34^6)^2*z1*z4*
     (2*x13*x14*x34*(-1 + z1)^2*(1 + z1)^2*(2*(1 + x13^2)*z1*z3 - 
        x13*(1 + z1^2)*(1 + z3^2))*(-(x14*z1) + z4)*(-z1 + x14*z4)*
       (x14 - z1*z4)*(1 - x14*z1*z4)*(-1 + z4^2)^2*(2*(1 + x34^2)*z3*z4 - 
        x34*(1 + z3^2)*(1 + z4^2)) + x13^2*(-1 + z1^2)^2*(-(x14*z1) + z4)*
       (-z1 + x14*z4)*(x14 - z1*z4)*(1 - x14*z1*z4)*
       (2*z1*z4 + 2*x14^2*z1*z4 - x14*(1 + z1^2)*(1 + z4^2))*
       (2*(1 + x34^2)*z3*z4 - x34*(1 + z3^2)*(1 + z4^2))^2 + 
      x34^2*(2*(1 + x13^2)*z1*z3 - x13*(1 + z1^2)*(1 + z3^2))^2*(-1 + z4^2)^2*
       (2*z1*z4 + 2*x14^2*z1*z4 - x14*(1 + z1^2)*(1 + z4^2))*
       (z1^2*z4^2 + x14^4*z1^2*z4^2 - x14*z1*(1 + z1^2)*z4*(1 + z4^2) - 
        x14^3*z1*(1 + z1^2)*z4*(1 + z4^2) + x14^2*(z1^2 + (1 + z1^2)^2*z4^2 + 
          z1^2*z4^4))))/(4*x13^2*x14*x34^2*(-1 + x34^2)^6*(-1 + z1)^2*
     (1 + z1)^2*z3^2*(-(x14*z1) + z4)^2*(z1 - x14*z4)^2*(x14 - z1*z4)^2*
     (-1 + x14*z1*z4)^2*(-1 + z4^2)^2) - 
   (G^2*m1^3*m2*(1 - 3*x^2 - 3*x^4 + x^6)^2*(1 + x24^4)*z2*z4*
     (2*x*x14*x24*(-1 + z2)^2*(1 + z2)^2*(2*(1 + x^2)*z1*z2 - 
        x*(1 + z1^2)*(1 + z2^2))*(-(x24*z2) + z4)*(-z2 + x24*z4)*
       (x24 - z2*z4)*(1 - x24*z2*z4)*(-1 + z4^2)^2*(2*(1 + x14^2)*z1*z4 - 
        x14*(1 + z1^2)*(1 + z4^2)) + x^2*(-1 + z2^2)^2*(-(x24*z2) + z4)*
       (-z2 + x24*z4)*(x24 - z2*z4)*(1 - x24*z2*z4)*
       (2*(1 + x14^2)*z1*z4 - x14*(1 + z1^2)*(1 + z4^2))^2*
       (2*z2*z4 + 2*x24^2*z2*z4 - x24*(1 + z2^2)*(1 + z4^2)) + 
      x14^2*(2*(1 + x^2)*z1*z2 - x*(1 + z1^2)*(1 + z2^2))^2*(-1 + z4^2)^2*
       (2*z2*z4 + 2*x24^2*z2*z4 - x24*(1 + z2^2)*(1 + z4^2))*
       (z2^2*z4^2 + x24^4*z2^2*z4^2 - x24*z2*(1 + z2^2)*z4*(1 + z4^2) - 
        x24^3*z2*(1 + z2^2)*z4*(1 + z4^2) + x24^2*(z2^2 + (1 + z2^2)^2*z4^2 + 
          z2^2*z4^4))))/(4*x^2*(-1 + x^2)^6*x14^2*x24*z1^2*(-1 + z2)^2*
     (1 + z2)^2*(-(x24*z2) + z4)^2*(z2 - x24*z4)^2*(x24 - z2*z4)^2*
     (-1 + x24*z2*z4)^2*(-1 + z4^2)^2) - 
   (G^2*m1*m2^3*(1 + x24^4)*(1 - 3*x34^2 - 3*x34^4 + x34^6)^2*z2*z4*
     (2*x23*x24*x34*(-1 + z2)^2*(1 + z2)^2*(2*(1 + x23^2)*z2*z3 - 
        x23*(1 + z2^2)*(1 + z3^2))*(-(x24*z2) + z4)*(-z2 + x24*z4)*
       (x24 - z2*z4)*(1 - x24*z2*z4)*(-1 + z4^2)^2*(2*(1 + x34^2)*z3*z4 - 
        x34*(1 + z3^2)*(1 + z4^2)) + x23^2*(-1 + z2^2)^2*(-(x24*z2) + z4)*
       (-z2 + x24*z4)*(x24 - z2*z4)*(1 - x24*z2*z4)*
       (2*z2*z4 + 2*x24^2*z2*z4 - x24*(1 + z2^2)*(1 + z4^2))*
       (2*(1 + x34^2)*z3*z4 - x34*(1 + z3^2)*(1 + z4^2))^2 + 
      x34^2*(2*(1 + x23^2)*z2*z3 - x23*(1 + z2^2)*(1 + z3^2))^2*(-1 + z4^2)^2*
       (2*z2*z4 + 2*x24^2*z2*z4 - x24*(1 + z2^2)*(1 + z4^2))*
       (z2^2*z4^2 + x24^4*z2^2*z4^2 - x24*z2*(1 + z2^2)*z4*(1 + z4^2) - 
        x24^3*z2*(1 + z2^2)*z4*(1 + z4^2) + x24^2*(z2^2 + (1 + z2^2)^2*z4^2 + 
          z2^2*z4^4))))/(4*x23^2*x24*x34^2*(-1 + x34^2)^6*(-1 + z2)^2*
     (1 + z2)^2*z3^2*(-(x24*z2) + z4)^2*(z2 - x24*z4)^2*(x24 - z2*z4)^2*
     (-1 + x24*z2*z4)^2*(-1 + z4^2)^2) - 
   (G^2*m1^2*m2^2*(1 - 3*x^2 - 3*x^4 + x^6)*(1 + x13^4)*
     (1 - 3*x34^2 - 3*x34^4 + x34^6)*z1*z3*
     (x23*x34*(2*(1 + x^2)*z1*z2 - x*(1 + z1^2)*(1 + z2^2))*(-1 + z3^2)^2*
       (2*z1*z3 + 2*x13^2*z1*z3 - x13*(1 + z1^2)*(1 + z3^2))*
       (z1^2*z3^2 + x13^4*z1^2*z3^2 - x13*z1*(1 + z1^2)*z3*(1 + z3^2) - 
        x13^3*z1*(1 + z1^2)*z3*(1 + z3^2) + x13^2*(z1^2 + (1 + z1^2)^2*z3^2 + 
          z1^2*z3^4))*(2*(1 + x14^2)*z1*z4 - x14*(1 + z1^2)*(1 + z4^2)) + 
      x*x14*(-1 + z1^2)^2*(-(x13*z1) + z3)*(-z1 + x13*z3)*(x13 - z1*z3)*
       (1 - x13*z1*z3)*(2*z1*z3 + 2*x13^2*z1*z3 - x13*(1 + z1^2)*(1 + z3^2))*
       (2*(1 + x23^2)*z2*z3 - x23*(1 + z2^2)*(1 + z3^2))*
       (2*(1 + x34^2)*z3*z4 - x34*(1 + z3^2)*(1 + z4^2)) + 
      x13*(-1 + z1)^2*(1 + z1)^2*(-(x13*z1) + z3)*(-z1 + x13*z3)*
       (x13 - z1*z3)*(1 - x13*z1*z3)*(-1 + z3^2)^2*
       (x*x34*(2*(1 + x23^2)*z2*z3 - x23*(1 + z2^2)*(1 + z3^2))*
         (2*(1 + x14^2)*z1*z4 - x14*(1 + z1^2)*(1 + z4^2)) + 
        x14*x23*(2*(1 + x^2)*z1*z2 - x*(1 + z1^2)*(1 + z2^2))*
         (2*(1 + x34^2)*z3*z4 - x34*(1 + z3^2)*(1 + z4^2)))))/
    (2*(-1 + x)^3*x*(1 + x)^3*x13*x14*x23*(-1 + x34)^3*x34*(1 + x34)^3*
     (-1 + z1)^2*(1 + z1)^2*z2*(-(x13*z1) + z3)^2*(z1 - x13*z3)^2*
     (x13 - z1*z3)^2*(-1 + x13*z1*z3)^2*(-1 + z3^2)^2*z4) - 
   (G^2*m1^2*m2^2*(1 - 3*x^2 - 3*x^4 + x^6)*(1 + x24^4)*
     (1 - 3*x34^2 - 3*x34^4 + x34^6)*z2*z4*
     (x*x23*(-1 + z2^2)^2*(-(x24*z2) + z4)*(-z2 + x24*z4)*(x24 - z2*z4)*
       (1 - x24*z2*z4)*(2*(1 + x14^2)*z1*z4 - x14*(1 + z1^2)*(1 + z4^2))*
       (2*z2*z4 + 2*x24^2*z2*z4 - x24*(1 + z2^2)*(1 + z4^2))*
       (2*(1 + x34^2)*z3*z4 - x34*(1 + z3^2)*(1 + z4^2)) + 
      x14*x34*(2*(1 + x^2)*z1*z2 - x*(1 + z1^2)*(1 + z2^2))*
       (2*(1 + x23^2)*z2*z3 - x23*(1 + z2^2)*(1 + z3^2))*(-1 + z4^2)^2*
       (2*z2*z4 + 2*x24^2*z2*z4 - x24*(1 + z2^2)*(1 + z4^2))*
       (z2^2*z4^2 + x24^4*z2^2*z4^2 - x24*z2*(1 + z2^2)*z4*(1 + z4^2) - 
        x24^3*z2*(1 + z2^2)*z4*(1 + z4^2) + x24^2*(z2^2 + (1 + z2^2)^2*z4^2 + 
          z2^2*z4^4)) + x24*(-1 + z2)^2*(1 + z2)^2*(-(x24*z2) + z4)*
       (-z2 + x24*z4)*(x24 - z2*z4)*(1 - x24*z2*z4)*(-1 + z4^2)^2*
       (x*x34*(2*(1 + x23^2)*z2*z3 - x23*(1 + z2^2)*(1 + z3^2))*
         (2*(1 + x14^2)*z1*z4 - x14*(1 + z1^2)*(1 + z4^2)) + 
        x14*x23*(2*(1 + x^2)*z1*z2 - x*(1 + z1^2)*(1 + z2^2))*
         (2*(1 + x34^2)*z3*z4 - x34*(1 + z3^2)*(1 + z4^2)))))/
    (2*(-1 + x)^3*x*(1 + x)^3*x14*x23*x24*(-1 + x34)^3*x34*(1 + x34)^3*z1*
     (-1 + z2)^2*(1 + z2)^2*z3*(-(x24*z2) + z4)^2*(z2 - x24*z4)^2*
     (x24 - z2*z4)^2*(-1 + x24*z2*z4)^2*(-1 + z4^2)^2) - 
   (G^2*m1^2*m2^2*(1 - 3*x^2 - 3*x^4 + x^6)*(1 + x23^4)*
     (1 - 3*x34^2 - 3*x34^4 + x34^6)*z2*z3*
     (x13*x34*(2*(1 + x^2)*z1*z2 - x*(1 + z1^2)*(1 + z2^2))*(-1 + z3^2)^2*
       (2*z2*z3 + 2*x23^2*z2*z3 - x23*(1 + z2^2)*(1 + z3^2))*
       (z2^2*z3^2 + x23^4*z2^2*z3^2 - x23*z2*(1 + z2^2)*z3*(1 + z3^2) - 
        x23^3*z2*(1 + z2^2)*z3*(1 + z3^2) + x23^2*(z2^2 + (1 + z2^2)^2*z3^2 + 
          z2^2*z3^4))*(2*(1 + x24^2)*z2*z4 - x24*(1 + z2^2)*(1 + z4^2)) + 
      x*x24*(-1 + z2^2)^2*(-(x23*z2) + z3)*(-z2 + x23*z3)*(x23 - z2*z3)*
       (1 - x23*z2*z3)*(2*(1 + x13^2)*z1*z3 - x13*(1 + z1^2)*(1 + z3^2))*
       (2*z2*z3 + 2*x23^2*z2*z3 - x23*(1 + z2^2)*(1 + z3^2))*
       (2*(1 + x34^2)*z3*z4 - x34*(1 + z3^2)*(1 + z4^2)) + 
      x23*(-1 + z2)^2*(1 + z2)^2*(-(x23*z2) + z3)*(-z2 + x23*z3)*
       (x23 - z2*z3)*(1 - x23*z2*z3)*(-1 + z3^2)^2*
       (x*x34*(2*(1 + x13^2)*z1*z3 - x13*(1 + z1^2)*(1 + z3^2))*
         (2*(1 + x24^2)*z2*z4 - x24*(1 + z2^2)*(1 + z4^2)) + 
        x13*x24*(2*(1 + x^2)*z1*z2 - x*(1 + z1^2)*(1 + z2^2))*
         (2*(1 + x34^2)*z3*z4 - x34*(1 + z3^2)*(1 + z4^2)))))/
    (2*(-1 + x)^3*x*(1 + x)^3*x13*x23*x24*(-1 + x34)^3*x34*(1 + x34)^3*z1*
     (-1 + z2)^2*(1 + z2)^2*(-(x23*z2) + z3)^2*(z2 - x23*z3)^2*
     (x23 - z2*z3)^2*(-1 + x23*z2*z3)^2*(-1 + z3^2)^2*z4) - 
   (G^2*m1^2*m2^2*(1 - 3*x^2 - 3*x^4 + x^6)*(1 + x14^4)*
     (1 - 3*x34^2 - 3*x34^4 + x34^6)*z1*z4*
     (x*x13*(-1 + z1^2)^2*(-(x14*z1) + z4)*(-z1 + x14*z4)*(x14 - z1*z4)*
       (1 - x14*z1*z4)*(2*z1*z4 + 2*x14^2*z1*z4 - x14*(1 + z1^2)*(1 + z4^2))*
       (2*(1 + x24^2)*z2*z4 - x24*(1 + z2^2)*(1 + z4^2))*
       (2*(1 + x34^2)*z3*z4 - x34*(1 + z3^2)*(1 + z4^2)) + 
      x24*x34*(2*(1 + x^2)*z1*z2 - x*(1 + z1^2)*(1 + z2^2))*
       (2*(1 + x13^2)*z1*z3 - x13*(1 + z1^2)*(1 + z3^2))*(-1 + z4^2)^2*
       (2*z1*z4 + 2*x14^2*z1*z4 - x14*(1 + z1^2)*(1 + z4^2))*
       (z1^2*z4^2 + x14^4*z1^2*z4^2 - x14*z1*(1 + z1^2)*z4*(1 + z4^2) - 
        x14^3*z1*(1 + z1^2)*z4*(1 + z4^2) + x14^2*(z1^2 + (1 + z1^2)^2*z4^2 + 
          z1^2*z4^4)) + x14*(-1 + z1)^2*(1 + z1)^2*(-(x14*z1) + z4)*
       (-z1 + x14*z4)*(x14 - z1*z4)*(1 - x14*z1*z4)*(-1 + z4^2)^2*
       (x*x34*(2*(1 + x13^2)*z1*z3 - x13*(1 + z1^2)*(1 + z3^2))*
         (2*(1 + x24^2)*z2*z4 - x24*(1 + z2^2)*(1 + z4^2)) + 
        x13*x24*(2*(1 + x^2)*z1*z2 - x*(1 + z1^2)*(1 + z2^2))*
         (2*(1 + x34^2)*z3*z4 - x34*(1 + z3^2)*(1 + z4^2)))))/
    (2*(-1 + x)^3*x*(1 + x)^3*x13*x14*x24*(-1 + x34)^3*x34*(1 + x34)^3*
     (-1 + z1)^2*(1 + z1)^2*z2*z3*(-(x14*z1) + z4)^2*(z1 - x14*z4)^2*
     (x14 - z1*z4)^2*(-1 + x14*z1*z4)^2*(-1 + z4^2)^2)), 
 {4*Pi*(-1/4*(G^2*m1^2*(1 - 3*x^2 - 3*x^4 + x^6)*
       (m2^2*x13*x14*x34*(-1 + x34^2)^3 + 2*m1*m2*x*x13*x14*x34*
         (-1 + x34^2)^3 - 4*m1*m2*x^3*x13*x14*x34*(-1 + x34^2)^3 - 
        12*m1*m2*x^5*x13*x14*x34*(-1 + x34^2)^3 - 4*m1*m2*x^7*x13*x14*x34*
         (-1 + x34^2)^3 + 2*m1*m2*x^9*x13*x14*x34*(-1 + x34^2)^3 + 
        m2^2*x^10*x13*x14*x34*(-1 + x34^2)^3 - 
        2*x^6*(6*m1*m2*(1 + x14^2)*x34*(1 - 3*x34^2 - 3*x34^4 + x34^6) + 
          6*m1*m2*x13^2*(1 + x14^2)*x34*(1 - 3*x34^2 - 3*x34^4 + x34^6) + 
          x13*x14*(-6*m1*m2 - (3*m1^2 + m2^2)*x34 + 12*m1*m2*x34^2 + 
            3*(3*m1^2 + m2^2)*x34^3 + 36*m1*m2*x34^4 - 3*(3*m1^2 + m2^2)*
             x34^5 + 12*m1*m2*x34^6 + (3*m1^2 + m2^2)*x34^7 - 
            6*m1*m2*x34^8)) + x^8*(4*m1*m2*(1 + x14^2)*x34*
           (1 - 3*x34^2 - 3*x34^4 + x34^6) + 4*m1*m2*x13^2*(1 + x14^2)*x34*
           (1 - 3*x34^2 - 3*x34^4 + x34^6) + x13*x14*(-4*m1*m2 + 
            (-2*m1^2 + 3*m2^2)*x34 + 8*m1*m2*x34^2 + (6*m1^2 - 9*m2^2)*
             x34^3 + 24*m1*m2*x34^4 + (-6*m1^2 + 9*m2^2)*x34^5 + 
            8*m1*m2*x34^6 + (2*m1^2 - 3*m2^2)*x34^7 - 4*m1*m2*x34^8)) + 
        x^2*(-4*m1*m2*(1 + x14^2)*x34*(1 - 3*x34^2 - 3*x34^4 + x34^6) - 
          4*m1*m2*x13^2*(1 + x14^2)*x34*(1 - 3*x34^2 - 3*x34^4 + x34^6) + 
          x13*x14*(4*m1*m2 + (-2*m1^2 + 3*m2^2)*x34 - 8*m1*m2*x34^2 + 
            (6*m1^2 - 9*m2^2)*x34^3 - 24*m1*m2*x34^4 + (-6*m1^2 + 9*m2^2)*
             x34^5 - 8*m1*m2*x34^6 + (2*m1^2 - 3*m2^2)*x34^7 + 
            4*m1*m2*x34^8)) - 2*x^4*(-6*m1*m2*(1 + x14^2)*x34*
           (1 - 3*x34^2 - 3*x34^4 + x34^6) - 6*m1*m2*x13^2*(1 + x14^2)*x34*
           (1 - 3*x34^2 - 3*x34^4 + x34^6) + x13*x14*(6*m1*m2 - 
            (3*m1^2 + m2^2)*x34 - 12*m1*m2*x34^2 + 3*(3*m1^2 + m2^2)*x34^3 - 
            36*m1*m2*x34^4 - 3*(3*m1^2 + m2^2)*x34^5 - 12*m1*m2*x34^6 + 
            (3*m1^2 + m2^2)*x34^7 + 6*m1*m2*x34^8)))*
       ((4*m2*Pi*z1*(1 + z2^2))/((-m1 + m1*z1^2)*z2) - 
        (4*m2*Pi*z1*(1 + z1^2)*(-2*z1*z2 - 2*x^2*z1*z2 + 
           x*(1 + z1^2)*(1 + z2^2)))/(m1*x*(-1 + z1^2)^3*z2)))/
      (Pi*x^2*(-1 + x^2)^6*x13*x14*x34*(-1 + x34^2)^3) + 
    (G^2*m1^3*(1 - 3*x34^2 - 3*x34^4 + x34^6)^2*(2*m2*x14*(1 + x14^2)*x34 + 
       2*m2*x13^2*x14*(1 + x14^2)*x34 - x13*(m1*x34 + m1*x14^4*x34 + 
         2*m2*x14^2*(1 + x34^2)))*((-4*m2*Pi*z1*(1 + z3^2))/
        ((-m1 + m1*z1^2)*z3) + (4*m2*Pi*z1*(1 + z1^2)*
         (-2*z1*z3 - 2*x13^2*z1*z3 + x13*(1 + z1^2)*(1 + z3^2)))/
        (m1*x13*(-1 + z1^2)^3*z3)))/(4*Pi*x13*x14^2*x34*(-1 + x34^2)^6) + 
    (G^2*m1*m2^3*(1 - 3*x^2 - 3*x^4 + x^6)^2*(1 + x13^4)*z1*z3*
      ((8*(1 + z2^2)*(x13 - z1*z3)*(-1 + x13*z1*z3)*
         (((2*(1 + x^2)*z1*z2 - x*(1 + z1^2)*(1 + z2^2))*
            (2*z1*z3 + 2*x13^2*z1*z3 - x13*(1 + z1^2)*(1 + z3^2)))/x + 
          (x13*(-1 + z1^2)^2*(2*(1 + x23^2)*z2*z3 - x23*(1 + z2^2)*
              (1 + z3^2)))/x23))/((-1 + z1^2)*(x13*z1 - z3)*(-z1 + x13*z3)) - 
       (8*x^2*x23^2*z1*(1 - z1^2)^5*(4*z2^2 - (1 + z2^2)^2)*(-(x13*z1) + z3)*
          (-z1 + x13*z3)*(x13 - z1*z3)*(1 - x13*z1*z3)*
          (2*x13*z1 - (1 + x13^2)*(1 + z1^2)*z3 + 2*x13*z1*z3^2) + 
         4*x^2*x13^2*(1 - z1)*z1*(1 + z1)*(-1 + z1^2)^6*
          (-2*x13*z1 + (1 + x13^2)*(1 + z1^2)*z3 - 2*x13*z1*z3^2)*
          (2*(1 + x23^2)*z2*z3 - x23*(1 + z2^2)*(1 + z3^2))^2 + 
         x23^2*(1 - z1)*(1 + z1)*(-1 + z1^2)^2*(2*(1 + x^2)*z1*z2 - 
            x*(1 + z1^2)*(1 + z2^2))^2*(-8*z1^3*(1 + z1^2)*z3^3 - 
           8*x13^6*z1^3*(1 + z1^2)*z3^3 + 16*x13*z1^2*(1 + z1^2 + z1^4)*z3^2*
            (1 + z3^2) + 16*x13^5*z1^2*(1 + z1^2 + z1^4)*z3^2*(1 + z3^2) + 
           8*x13^3*(1 + z3^2)*(2*z1^4 + (1 + 6*z1^2 + 2*z1^4 + 6*z1^6 + z1^8)*
              z3^2 + 2*z1^4*z3^4) - 4*x13^2*z1*(1 + z1^2)*z3*
            (1 + 4*z1^2 + z1^4 + 2*(4 + z1^2 + 4*z1^4)*z3^2 + 
             (1 + 4*z1^2 + z1^4)*z3^4) - 4*x13^4*z1*(1 + z1^2)*z3*
            (1 + 4*z1^2 + z1^4 + 2*(4 + z1^2 + 4*z1^4)*z3^2 + 
             (1 + 4*z1^2 + z1^4)*z3^4)) - 8*x*x13*x23*(1 - z1)*(1 + z1)*
          (-1 + z1^2)^4*(2*(1 + x^2)*z1*z2 - x*(1 + z1^2)*(1 + z2^2))*
          (2*(1 + x23^2)*z2*z3 - x23*(1 + z2^2)*(1 + z3^2))*
          (x13^2*z3^2 + x13^2*z1^6*z3^2 + 4*x13*(1 + x13^2)*z1^3*z3*
            (1 + z3^2) - z1^2*(z3^2 + x13^2*(1 + (5 + x13^2)*z3^2 + z3^4)) - 
           z1^4*(z3^2 + x13^2*(1 + (5 + x13^2)*z3^2 + z3^4))))/
        (x^2*x23^2*(-1 + z1)*(1 + z1)*(1 - z1^2)^5*(-(x13*z1) + z3)^2*
         (z1 - x13*z3)^2)))/(16*(-1 + x^2)^6*x13*z2^2*(x13 - z1*z3)^2*
      (-1 + x13*z1*z3)^2) + (G^2*m1^2*m2*(1 - 3*x34^2 - 3*x34^4 + x34^6)^2*
      (-(m2*x14*x34) - m2*x13^4*x14*x34 + 2*m1*x13*(1 + x14^2)*x34 + 
       2*m1*x13^3*(1 + x14^2)*x34 - 2*m1*x13^2*x14*(1 + x34^2))*
      ((-4*m1*Pi*z1*(1 + z4^2))/((-m1 + m1*z1^2)*z4) + 
       (4*Pi*z1*(1 + z1^2)*(-2*z1*z4 - 2*x14^2*z1*z4 + x14*(1 + z1^2)*
           (1 + z4^2)))/(x14*(-1 + z1^2)^3*z4)))/(4*Pi*x13^2*x14*x34*
      (-1 + x34^2)^6) + (G^2*m1^3*m2*(1 + x13^4)*
      (1 - 3*x34^2 - 3*x34^4 + x34^6)^2*z1*z3*
      ((8*(x13 - z1*z3)*(-1 + x13*z1*z3)*(1 + z4^2)*
         (((2*z1*z3 + 2*x13^2*z1*z3 - x13*(1 + z1^2)*(1 + z3^2))*
            (2*(1 + x14^2)*z1*z4 - x14*(1 + z1^2)*(1 + z4^2)))/x14 + 
          (x13*(-1 + z1^2)^2*(2*(1 + x34^2)*z3*z4 - x34*(1 + z3^2)*
              (1 + z4^2)))/x34))/((-1 + z1^2)*(x13*z1 - z3)*(-z1 + x13*z3)) - 
       (x34^2*(1 - z1)*(1 + z1)*(-1 + z1^2)^2*(-8*z1^3*(1 + z1^2)*z3^3 - 
           8*x13^6*z1^3*(1 + z1^2)*z3^3 + 16*x13*z1^2*(1 + z1^2 + z1^4)*z3^2*
            (1 + z3^2) + 16*x13^5*z1^2*(1 + z1^2 + z1^4)*z3^2*(1 + z3^2) + 
           8*x13^3*(1 + z3^2)*(2*z1^4 + (1 + 6*z1^2 + 2*z1^4 + 6*z1^6 + z1^8)*
              z3^2 + 2*z1^4*z3^4) - 4*x13^2*z1*(1 + z1^2)*z3*
            (1 + 4*z1^2 + z1^4 + 2*(4 + z1^2 + 4*z1^4)*z3^2 + 
             (1 + 4*z1^2 + z1^4)*z3^4) - 4*x13^4*z1*(1 + z1^2)*z3*
            (1 + 4*z1^2 + z1^4 + 2*(4 + z1^2 + 4*z1^4)*z3^2 + 
             (1 + 4*z1^2 + z1^4)*z3^4))*(2*(1 + x14^2)*z1*z4 - 
            x14*(1 + z1^2)*(1 + z4^2))^2 - 8*x13*x14*x34*(1 - z1)*(1 + z1)*
          (-1 + z1^2)^4*(x13^2*z3^2 + x13^2*z1^6*z3^2 + 4*x13*(1 + x13^2)*
            z1^3*z3*(1 + z3^2) - z1^2*(z3^2 + x13^2*(1 + (5 + x13^2)*z3^2 + 
               z3^4)) - z1^4*(z3^2 + x13^2*(1 + (5 + x13^2)*z3^2 + z3^4)))*
          (2*(1 + x14^2)*z1*z4 - x14*(1 + z1^2)*(1 + z4^2))*
          (2*(1 + x34^2)*z3*z4 - x34*(1 + z3^2)*(1 + z4^2)) + 
         4*x13^2*x14^2*(1 - z1)*z1*(1 + z1)*(-1 + z1^2)^6*
          (-2*x13*z1 + (1 + x13^2)*(1 + z1^2)*z3 - 2*x13*z1*z3^2)*
          (2*(1 + x34^2)*z3*z4 - x34*(1 + z3^2)*(1 + z4^2))^2 + 
         8*x14^2*x34^2*z1*(1 - z1^2)^5*(-(x13*z1) + z3)*(-z1 + x13*z3)*
          (x13 - z1*z3)*(1 - x13*z1*z3)*(2*x13*z1 - (1 + x13^2)*(1 + z1^2)*
            z3 + 2*x13*z1*z3^2)*(4*z4^2 - (1 + z4^2)^2))/
        (x14^2*x34^2*(-1 + z1)*(1 + z1)*(1 - z1^2)^5*(-(x13*z1) + z3)^2*
         (z1 - x13*z3)^2)))/(16*x13*(-1 + x34^2)^6*(x13 - z1*z3)^2*
      (-1 + x13*z1*z3)^2*z4^2) + (G^2*m1^2*m2^2*(1 - 3*x^2 - 3*x^4 + x^6)*
      (1 + x13^4)*(1 - 3*x34^2 - 3*x34^4 + x34^6)*z1*z3*
      ((4*(x13 - z1*z3)*(-1 + x13*z1*z3)*
         (((2*(1 + x^2)*z1*z2 - x*(1 + z1^2)*(1 + z2^2))*
            (2*z1*z3 + 2*x13^2*z1*z3 - x13*(1 + z1^2)*(1 + z3^2)))/x + 
          (x13*(-1 + z1^2)^2*(2*(1 + x23^2)*z2*z3 - x23*(1 + z2^2)*
              (1 + z3^2)))/x23)*(1 + z4^2))/((-1 + z1^2)*(x13*z1 - z3)*
         (-z1 + x13*z3)) + (4*(1 + z2^2)*(x13 - z1*z3)*(-1 + x13*z1*z3)*
         (((2*z1*z3 + 2*x13^2*z1*z3 - x13*(1 + z1^2)*(1 + z3^2))*
            (2*(1 + x14^2)*z1*z4 - x14*(1 + z1^2)*(1 + z4^2)))/x14 + 
          (x13*(-1 + z1^2)^2*(2*(1 + x34^2)*z3*z4 - x34*(1 + z3^2)*
              (1 + z4^2)))/x34))/((-1 + z1^2)*(x13*z1 - z3)*(-z1 + x13*z3)) - 
       (x23*x24*x34*(1 - z1)*(1 + z1)*(-1 + z1^2)^2*(2*(1 + x^2)*z1*z2 - 
           x*(1 + z1^2)*(1 + z2^2))*(-8*z1^3*(1 + z1^2)*z3^3 - 
           8*x13^6*z1^3*(1 + z1^2)*z3^3 + 16*x13*z1^2*(1 + z1^2 + z1^4)*z3^2*
            (1 + z3^2) + 16*x13^5*z1^2*(1 + z1^2 + z1^4)*z3^2*(1 + z3^2) + 
           8*x13^3*(1 + z3^2)*(2*z1^4 + (1 + 6*z1^2 + 2*z1^4 + 6*z1^6 + z1^8)*
              z3^2 + 2*z1^4*z3^4) - 4*x13^2*z1*(1 + z1^2)*z3*
            (1 + 4*z1^2 + z1^4 + 2*(4 + z1^2 + 4*z1^4)*z3^2 + 
             (1 + 4*z1^2 + z1^4)*z3^4) - 4*x13^4*z1*(1 + z1^2)*z3*
            (1 + 4*z1^2 + z1^4 + 2*(4 + z1^2 + 4*z1^4)*z3^2 + 
             (1 + 4*z1^2 + z1^4)*z3^4))*(2*(1 + x14^2)*z1*z4 - 
           x14*(1 + z1^2)*(1 + z4^2)) + 8*x*x14*x23*x34*z1*(1 - z1^2)^5*
          (-(x13*z1) + z3)*(-z1 + x13*z3)*(x13 - z1*z3)*(1 - x13*z1*z3)*
          (2*x13*z1 - (1 + x13^2)*(1 + z1^2)*z3 + 2*x13*z1*z3^2)*
          (2*(1 + x24^2)*z2*z4 - x24*(1 + z2^2)*(1 + z4^2)) + 
         4*x*x13^2*x14*x24*(1 - z1)*z1*(1 + z1)*(-1 + z1^2)^6*
          (-2*x13*z1 + (1 + x13^2)*(1 + z1^2)*z3 - 2*x13*z1*z3^2)*
          (2*(1 + x23^2)*z2*z3 - x23*(1 + z2^2)*(1 + z3^2))*
          (2*(1 + x34^2)*z3*z4 - x34*(1 + z3^2)*(1 + z4^2)) - 
         4*x13*x24*(1 - z1)*(1 + z1)*(-1 + z1^2)^4*(x13^2*z3^2 + 
           x13^2*z1^6*z3^2 + 4*x13*(1 + x13^2)*z1^3*z3*(1 + z3^2) - 
           z1^2*(z3^2 + x13^2*(1 + (5 + x13^2)*z3^2 + z3^4)) - 
           z1^4*(z3^2 + x13^2*(1 + (5 + x13^2)*z3^2 + z3^4)))*
          (x*x34*(2*(1 + x23^2)*z2*z3 - x23*(1 + z2^2)*(1 + z3^2))*
            (2*(1 + x14^2)*z1*z4 - x14*(1 + z1^2)*(1 + z4^2)) + 
           x14*x23*(2*(1 + x^2)*z1*z2 - x*(1 + z1^2)*(1 + z2^2))*
            (2*(1 + x34^2)*z3*z4 - x34*(1 + z3^2)*(1 + z4^2))))/
        (x*x14*x23*x24*x34*(-1 + z1)*(1 + z1)*(1 - z1^2)^5*(-(x13*z1) + z3)^2*
         (z1 - x13*z3)^2)))/(8*(-1 + x)^3*(1 + x)^3*x13*(-1 + x34)^3*
      (1 + x34)^3*z2*(x13 - z1*z3)^2*(-1 + x13*z1*z3)^2*z4) + 
    (G^2*m1^2*m2^2*(1 - 3*x^2 - 3*x^4 + x^6)^2*(1 + x14^4)*z1*z4*
      ((8*(1 + z2^2)*(x14 - z1*z4)*(-1 + x14*z1*z4)*
         (((2*(1 + x^2)*z1*z2 - x*(1 + z1^2)*(1 + z2^2))*
            (2*z1*z4 + 2*x14^2*z1*z4 - x14*(1 + z1^2)*(1 + z4^2)))/x + 
          (x14*(-1 + z1^2)^2*(2*(1 + x24^2)*z2*z4 - x24*(1 + z2^2)*
              (1 + z4^2)))/x24))/((-1 + z1^2)*(x14*z1 - z4)*(-z1 + x14*z4)) - 
       (8*x^2*x24^2*z1*(1 - z1^2)^5*(4*z2^2 - (1 + z2^2)^2)*(-(x14*z1) + z4)*
          (-z1 + x14*z4)*(x14 - z1*z4)*(1 - x14*z1*z4)*
          (2*x14*z1 - (1 + x14^2)*(1 + z1^2)*z4 + 2*x14*z1*z4^2) + 
         4*x^2*x14^2*(1 - z1)*z1*(1 + z1)*(-1 + z1^2)^6*
          (-2*x14*z1 + (1 + x14^2)*(1 + z1^2)*z4 - 2*x14*z1*z4^2)*
          (2*(1 + x24^2)*z2*z4 - x24*(1 + z2^2)*(1 + z4^2))^2 + 
         x24^2*(1 - z1)*(1 + z1)*(-1 + z1^2)^2*(2*(1 + x^2)*z1*z2 - 
            x*(1 + z1^2)*(1 + z2^2))^2*(-8*z1^3*(1 + z1^2)*z4^3 - 
           8*x14^6*z1^3*(1 + z1^2)*z4^3 + 16*x14*z1^2*(1 + z1^2 + z1^4)*z4^2*
            (1 + z4^2) + 16*x14^5*z1^2*(1 + z1^2 + z1^4)*z4^2*(1 + z4^2) + 
           8*x14^3*(1 + z4^2)*(2*z1^4 + (1 + 6*z1^2 + 2*z1^4 + 6*z1^6 + z1^8)*
              z4^2 + 2*z1^4*z4^4) - 4*x14^2*z1*(1 + z1^2)*z4*
            (1 + 4*z1^2 + z1^4 + 2*(4 + z1^2 + 4*z1^4)*z4^2 + 
             (1 + 4*z1^2 + z1^4)*z4^4) - 4*x14^4*z1*(1 + z1^2)*z4*
            (1 + 4*z1^2 + z1^4 + 2*(4 + z1^2 + 4*z1^4)*z4^2 + 
             (1 + 4*z1^2 + z1^4)*z4^4)) - 8*x*x14*x24*(1 - z1)*(1 + z1)*
          (-1 + z1^2)^4*(2*(1 + x^2)*z1*z2 - x*(1 + z1^2)*(1 + z2^2))*
          (2*(1 + x24^2)*z2*z4 - x24*(1 + z2^2)*(1 + z4^2))*
          (x14^2*z4^2 + x14^2*z1^6*z4^2 + 4*x14*(1 + x14^2)*z1^3*z4*
            (1 + z4^2) - z1^2*(z4^2 + x14^2*(1 + (5 + x14^2)*z4^2 + z4^4)) - 
           z1^4*(z4^2 + x14^2*(1 + (5 + x14^2)*z4^2 + z4^4))))/
        (x^2*x24^2*(-1 + z1)*(1 + z1)*(1 - z1^2)^5*(-(x14*z1) + z4)^2*
         (z1 - x14*z4)^2)))/(16*(-1 + x^2)^6*x14*z2^2*(x14 - z1*z4)^2*
      (-1 + x14*z1*z4)^2) + (G^2*m1^2*m2^2*(1 + x14^4)*
      (1 - 3*x34^2 - 3*x34^4 + x34^6)^2*z1*z4*
      ((8*(1 + z3^2)*(x14 - z1*z4)*(-1 + x14*z1*z4)*
         (((2*(1 + x13^2)*z1*z3 - x13*(1 + z1^2)*(1 + z3^2))*
            (2*z1*z4 + 2*x14^2*z1*z4 - x14*(1 + z1^2)*(1 + z4^2)))/x13 + 
          (x14*(-1 + z1^2)^2*(2*(1 + x34^2)*z3*z4 - x34*(1 + z3^2)*
              (1 + z4^2)))/x34))/((-1 + z1^2)*(x14*z1 - z4)*(-z1 + x14*z4)) - 
       (8*x13^2*x34^2*z1*(1 - z1^2)^5*(4*z3^2 - (1 + z3^2)^2)*
          (-(x14*z1) + z4)*(-z1 + x14*z4)*(x14 - z1*z4)*(1 - x14*z1*z4)*
          (2*x14*z1 - (1 + x14^2)*(1 + z1^2)*z4 + 2*x14*z1*z4^2) + 
         4*x13^2*x14^2*(1 - z1)*z1*(1 + z1)*(-1 + z1^2)^6*
          (-2*x14*z1 + (1 + x14^2)*(1 + z1^2)*z4 - 2*x14*z1*z4^2)*
          (2*(1 + x34^2)*z3*z4 - x34*(1 + z3^2)*(1 + z4^2))^2 + 
         x34^2*(1 - z1)*(1 + z1)*(-1 + z1^2)^2*(2*(1 + x13^2)*z1*z3 - 
            x13*(1 + z1^2)*(1 + z3^2))^2*(-8*z1^3*(1 + z1^2)*z4^3 - 
           8*x14^6*z1^3*(1 + z1^2)*z4^3 + 16*x14*z1^2*(1 + z1^2 + z1^4)*z4^2*
            (1 + z4^2) + 16*x14^5*z1^2*(1 + z1^2 + z1^4)*z4^2*(1 + z4^2) + 
           8*x14^3*(1 + z4^2)*(2*z1^4 + (1 + 6*z1^2 + 2*z1^4 + 6*z1^6 + z1^8)*
              z4^2 + 2*z1^4*z4^4) - 4*x14^2*z1*(1 + z1^2)*z4*
            (1 + 4*z1^2 + z1^4 + 2*(4 + z1^2 + 4*z1^4)*z4^2 + 
             (1 + 4*z1^2 + z1^4)*z4^4) - 4*x14^4*z1*(1 + z1^2)*z4*
            (1 + 4*z1^2 + z1^4 + 2*(4 + z1^2 + 4*z1^4)*z4^2 + 
             (1 + 4*z1^2 + z1^4)*z4^4)) - 8*x13*x14*x34*(1 - z1)*(1 + z1)*
          (-1 + z1^2)^4*(2*(1 + x13^2)*z1*z3 - x13*(1 + z1^2)*(1 + z3^2))*
          (2*(1 + x34^2)*z3*z4 - x34*(1 + z3^2)*(1 + z4^2))*
          (x14^2*z4^2 + x14^2*z1^6*z4^2 + 4*x14*(1 + x14^2)*z1^3*z4*
            (1 + z4^2) - z1^2*(z4^2 + x14^2*(1 + (5 + x14^2)*z4^2 + z4^4)) - 
           z1^4*(z4^2 + x14^2*(1 + (5 + x14^2)*z4^2 + z4^4))))/
        (x13^2*x34^2*(-1 + z1)*(1 + z1)*(1 - z1^2)^5*(-(x14*z1) + z4)^2*
         (z1 - x14*z4)^2)))/(16*x14*(-1 + x34^2)^6*z3^2*(x14 - z1*z4)^2*
      (-1 + x14*z1*z4)^2) + (G^2*m1^2*m2^2*(1 - 3*x^2 - 3*x^4 + x^6)*
      (1 + x14^4)*(1 - 3*x34^2 - 3*x34^4 + x34^6)*z1*z4*
      ((4*(1 + z3^2)*(x14 - z1*z4)*(-1 + x14*z1*z4)*
         (((2*(1 + x^2)*z1*z2 - x*(1 + z1^2)*(1 + z2^2))*
            (2*z1*z4 + 2*x14^2*z1*z4 - x14*(1 + z1^2)*(1 + z4^2)))/x + 
          (x14*(-1 + z1^2)^2*(2*(1 + x24^2)*z2*z4 - x24*(1 + z2^2)*
              (1 + z4^2)))/x24))/((-1 + z1^2)*(x14*z1 - z4)*(-z1 + x14*z4)) + 
       (4*(1 + z2^2)*(x14 - z1*z4)*(-1 + x14*z1*z4)*
         (((2*(1 + x13^2)*z1*z3 - x13*(1 + z1^2)*(1 + z3^2))*
            (2*z1*z4 + 2*x14^2*z1*z4 - x14*(1 + z1^2)*(1 + z4^2)))/x13 + 
          (x14*(-1 + z1^2)^2*(2*(1 + x34^2)*z3*z4 - x34*(1 + z3^2)*
              (1 + z4^2)))/x34))/((-1 + z1^2)*(x14*z1 - z4)*(-z1 + x14*z4)) - 
       (8*x*x13*x24*x34*z1*(1 - z1^2)^5*(2*(1 + x23^2)*z2*z3 - 
           x23*(1 + z2^2)*(1 + z3^2))*(-(x14*z1) + z4)*(-z1 + x14*z4)*
          (x14 - z1*z4)*(1 - x14*z1*z4)*(2*x14*z1 - (1 + x14^2)*(1 + z1^2)*
            z4 + 2*x14*z1*z4^2) + 4*x*x13*x14^2*x23*(1 - z1)*z1*(1 + z1)*
          (-1 + z1^2)^6*(-2*x14*z1 + (1 + x14^2)*(1 + z1^2)*z4 - 
           2*x14*z1*z4^2)*(2*(1 + x24^2)*z2*z4 - x24*(1 + z2^2)*(1 + z4^2))*
          (2*(1 + x34^2)*z3*z4 - x34*(1 + z3^2)*(1 + z4^2)) + 
         x23*x24*x34*(1 - z1)*(1 + z1)*(-1 + z1^2)^2*(2*(1 + x^2)*z1*z2 - 
           x*(1 + z1^2)*(1 + z2^2))*(2*(1 + x13^2)*z1*z3 - 
           x13*(1 + z1^2)*(1 + z3^2))*(-8*z1^3*(1 + z1^2)*z4^3 - 
           8*x14^6*z1^3*(1 + z1^2)*z4^3 + 16*x14*z1^2*(1 + z1^2 + z1^4)*z4^2*
            (1 + z4^2) + 16*x14^5*z1^2*(1 + z1^2 + z1^4)*z4^2*(1 + z4^2) + 
           8*x14^3*(1 + z4^2)*(2*z1^4 + (1 + 6*z1^2 + 2*z1^4 + 6*z1^6 + z1^8)*
              z4^2 + 2*z1^4*z4^4) - 4*x14^2*z1*(1 + z1^2)*z4*
            (1 + 4*z1^2 + z1^4 + 2*(4 + z1^2 + 4*z1^4)*z4^2 + 
             (1 + 4*z1^2 + z1^4)*z4^4) - 4*x14^4*z1*(1 + z1^2)*z4*
            (1 + 4*z1^2 + z1^4 + 2*(4 + z1^2 + 4*z1^4)*z4^2 + 
             (1 + 4*z1^2 + z1^4)*z4^4)) - 4*x14*x23*(1 - z1)*(1 + z1)*
          (-1 + z1^2)^4*(x*x34*(2*(1 + x13^2)*z1*z3 - x13*(1 + z1^2)*
              (1 + z3^2))*(2*(1 + x24^2)*z2*z4 - x24*(1 + z2^2)*(1 + z4^2)) + 
           x13*x24*(2*(1 + x^2)*z1*z2 - x*(1 + z1^2)*(1 + z2^2))*
            (2*(1 + x34^2)*z3*z4 - x34*(1 + z3^2)*(1 + z4^2)))*
          (x14^2*z4^2 + x14^2*z1^6*z4^2 + 4*x14*(1 + x14^2)*z1^3*z4*
            (1 + z4^2) - z1^2*(z4^2 + x14^2*(1 + (5 + x14^2)*z4^2 + z4^4)) - 
           z1^4*(z4^2 + x14^2*(1 + (5 + x14^2)*z4^2 + z4^4))))/
        (x*x13*x23*x24*x34*(-1 + z1)*(1 + z1)*(1 - z1^2)^5*(-(x14*z1) + z4)^2*
         (z1 - x14*z4)^2)))/(8*(-1 + x)^3*(1 + x)^3*x14*(-1 + x34)^3*
      (1 + x34)^3*z2*z3*(x14 - z1*z4)^2*(-1 + x14*z1*z4)^2)), 
  4*Pi*(-1/4*(G^2*m2^2*(1 - 3*x^2 - 3*x^4 + x^6)*
       (m1^2*x23*x24*x34*(-1 + x34^2)^3 + 2*m1*m2*x*x23*x24*x34*
         (-1 + x34^2)^3 - 4*m1*m2*x^3*x23*x24*x34*(-1 + x34^2)^3 - 
        12*m1*m2*x^5*x23*x24*x34*(-1 + x34^2)^3 - 4*m1*m2*x^7*x23*x24*x34*
         (-1 + x34^2)^3 + 2*m1*m2*x^9*x23*x24*x34*(-1 + x34^2)^3 + 
        m1^2*x^10*x23*x24*x34*(-1 + x34^2)^3 - 
        2*x^6*(6*m1*m2*(1 + x24^2)*x34*(1 - 3*x34^2 - 3*x34^4 + x34^6) + 
          6*m1*m2*x23^2*(1 + x24^2)*x34*(1 - 3*x34^2 - 3*x34^4 + x34^6) + 
          x23*x24*(-6*m1*m2 - (m1^2 + 3*m2^2)*x34 + 12*m1*m2*x34^2 + 
            3*(m1^2 + 3*m2^2)*x34^3 + 36*m1*m2*x34^4 - 3*(m1^2 + 3*m2^2)*
             x34^5 + 12*m1*m2*x34^6 + (m1^2 + 3*m2^2)*x34^7 - 
            6*m1*m2*x34^8)) + x^8*(4*m1*m2*(1 + x24^2)*x34*
           (1 - 3*x34^2 - 3*x34^4 + x34^6) + 4*m1*m2*x23^2*(1 + x24^2)*x34*
           (1 - 3*x34^2 - 3*x34^4 + x34^6) + x23*x24*(-4*m1*m2 + 
            (3*m1^2 - 2*m2^2)*x34 + 8*m1*m2*x34^2 + (-9*m1^2 + 6*m2^2)*
             x34^3 + 24*m1*m2*x34^4 + (9*m1^2 - 6*m2^2)*x34^5 + 
            8*m1*m2*x34^6 + (-3*m1^2 + 2*m2^2)*x34^7 - 4*m1*m2*x34^8)) + 
        x^2*(-4*m1*m2*(1 + x24^2)*x34*(1 - 3*x34^2 - 3*x34^4 + x34^6) - 
          4*m1*m2*x23^2*(1 + x24^2)*x34*(1 - 3*x34^2 - 3*x34^4 + x34^6) + 
          x23*x24*(4*m1*m2 + (3*m1^2 - 2*m2^2)*x34 - 8*m1*m2*x34^2 + 
            (-9*m1^2 + 6*m2^2)*x34^3 - 24*m1*m2*x34^4 + (9*m1^2 - 6*m2^2)*
             x34^5 - 8*m1*m2*x34^6 + (-3*m1^2 + 2*m2^2)*x34^7 + 
            4*m1*m2*x34^8)) - 2*x^4*(-6*m1*m2*(1 + x24^2)*x34*
           (1 - 3*x34^2 - 3*x34^4 + x34^6) - 6*m1*m2*x23^2*(1 + x24^2)*x34*
           (1 - 3*x34^2 - 3*x34^4 + x34^6) + x23*x24*(6*m1*m2 - 
            (m1^2 + 3*m2^2)*x34 - 12*m1*m2*x34^2 + 3*(m1^2 + 3*m2^2)*x34^3 - 
            36*m1*m2*x34^4 - 3*(m1^2 + 3*m2^2)*x34^5 - 12*m1*m2*x34^6 + 
            (m1^2 + 3*m2^2)*x34^7 + 6*m1*m2*x34^8)))*
       ((4*m1*Pi*(1 + z1^2)*z2)/(z1*(-m2 + m2*z2^2)) - 
        (4*m1*Pi*z2*(1 + z2^2)*(-2*z1*z2 - 2*x^2*z1*z2 + 
           x*(1 + z1^2)*(1 + z2^2)))/(m2*x*z1*(-1 + z2^2)^3)))/
      (Pi*x^2*(-1 + x^2)^6*x23*x24*x34*(-1 + x34^2)^3) + 
    (G^2*m1*m2^2*(1 - 3*x34^2 - 3*x34^4 + x34^6)^2*
      (2*m2*x24*(1 + x24^2)*x34 + 2*m2*x23^2*x24*(1 + x24^2)*x34 - 
       x23*(m1*x34 + m1*x24^4*x34 + 2*m2*x24^2*(1 + x34^2)))*
      ((-4*m2*Pi*z2*(1 + z3^2))/((-m2 + m2*z2^2)*z3) + 
       (4*Pi*z2*(1 + z2^2)*(-2*z2*z3 - 2*x23^2*z2*z3 + x23*(1 + z2^2)*
           (1 + z3^2)))/(x23*(-1 + z2^2)^3*z3)))/(4*Pi*x23*x24^2*x34*
      (-1 + x34^2)^6) + (G^2*m1^2*m2^2*(1 - 3*x^2 - 3*x^4 + x^6)^2*
      (1 + x23^4)*z2*z3*((8*(1 + z1^2)*(x23 - z2*z3)*(-1 + x23*z2*z3)*
         ((x23*(-1 + z2^2)^2*(2*(1 + x13^2)*z1*z3 - x13*(1 + z1^2)*
              (1 + z3^2)))/x13 + ((2*(1 + x^2)*z1*z2 - x*(1 + z1^2)*
              (1 + z2^2))*(2*z2*z3 + 2*x23^2*z2*z3 - x23*(1 + z2^2)*
              (1 + z3^2)))/x))/((-1 + z2^2)*(x23*z2 - z3)*(-z2 + x23*z3)) - 
       (8*x^2*x13^2*(4*z1^2 - (1 + z1^2)^2)*z2*(1 - z2^2)^5*(-(x23*z2) + z3)*
          (-z2 + x23*z3)*(x23 - z2*z3)*(1 - x23*z2*z3)*
          (2*x23*z2 - (1 + x23^2)*(1 + z2^2)*z3 + 2*x23*z2*z3^2) + 
         4*x^2*x23^2*(1 - z2)*z2*(1 + z2)*(-1 + z2^2)^6*
          (-2*x23*z2 + (1 + x23^2)*(1 + z2^2)*z3 - 2*x23*z2*z3^2)*
          (2*(1 + x13^2)*z1*z3 - x13*(1 + z1^2)*(1 + z3^2))^2 + 
         x13^2*(1 - z2)*(1 + z2)*(-1 + z2^2)^2*(2*(1 + x^2)*z1*z2 - 
            x*(1 + z1^2)*(1 + z2^2))^2*(-8*z2^3*(1 + z2^2)*z3^3 - 
           8*x23^6*z2^3*(1 + z2^2)*z3^3 + 16*x23*z2^2*(1 + z2^2 + z2^4)*z3^2*
            (1 + z3^2) + 16*x23^5*z2^2*(1 + z2^2 + z2^4)*z3^2*(1 + z3^2) + 
           8*x23^3*(1 + z3^2)*(2*z2^4 + (1 + 6*z2^2 + 2*z2^4 + 6*z2^6 + z2^8)*
              z3^2 + 2*z2^4*z3^4) - 4*x23^2*z2*(1 + z2^2)*z3*
            (1 + 4*z2^2 + z2^4 + 2*(4 + z2^2 + 4*z2^4)*z3^2 + 
             (1 + 4*z2^2 + z2^4)*z3^4) - 4*x23^4*z2*(1 + z2^2)*z3*
            (1 + 4*z2^2 + z2^4 + 2*(4 + z2^2 + 4*z2^4)*z3^2 + 
             (1 + 4*z2^2 + z2^4)*z3^4)) - 8*x*x13*x23*(1 - z2)*(1 + z2)*
          (-1 + z2^2)^4*(2*(1 + x^2)*z1*z2 - x*(1 + z1^2)*(1 + z2^2))*
          (2*(1 + x13^2)*z1*z3 - x13*(1 + z1^2)*(1 + z3^2))*
          (x23^2*z3^2 + x23^2*z2^6*z3^2 + 4*x23*(1 + x23^2)*z2^3*z3*
            (1 + z3^2) - z2^2*(z3^2 + x23^2*(1 + (5 + x23^2)*z3^2 + z3^4)) - 
           z2^4*(z3^2 + x23^2*(1 + (5 + x23^2)*z3^2 + z3^4))))/
        (x^2*x13^2*(-1 + z2)*(1 + z2)*(1 - z2^2)^5*(-(x23*z2) + z3)^2*
         (z2 - x23*z3)^2)))/(16*(-1 + x^2)^6*x23*z1^2*(x23 - z2*z3)^2*
      (-1 + x23*z2*z3)^2) - (G^2*m2^3*(1 - 3*x34^2 - 3*x34^4 + x34^6)^2*
      (m2*x24*x34 + m2*x23^4*x24*x34 - 2*m1*x23*(1 + x24^2)*x34 - 
       2*m1*x23^3*(1 + x24^2)*x34 + 2*m1*x23^2*x24*(1 + x34^2))*
      ((-4*m1*Pi*z2*(1 + z4^2))/((-m2 + m2*z2^2)*z4) + 
       (4*m1*Pi*z2*(1 + z2^2)*(-2*z2*z4 - 2*x24^2*z2*z4 + 
          x24*(1 + z2^2)*(1 + z4^2)))/(m2*x24*(-1 + z2^2)^3*z4)))/
     (4*Pi*x23^2*x24*x34*(-1 + x34^2)^6) + 
    (G^2*m1^2*m2^2*(1 + x23^4)*(1 - 3*x34^2 - 3*x34^4 + x34^6)^2*z2*z3*
      ((8*(x23 - z2*z3)*(-1 + x23*z2*z3)*(1 + z4^2)*
         (((2*z2*z3 + 2*x23^2*z2*z3 - x23*(1 + z2^2)*(1 + z3^2))*
            (2*(1 + x24^2)*z2*z4 - x24*(1 + z2^2)*(1 + z4^2)))/x24 + 
          (x23*(-1 + z2^2)^2*(2*(1 + x34^2)*z3*z4 - x34*(1 + z3^2)*
              (1 + z4^2)))/x34))/((-1 + z2^2)*(x23*z2 - z3)*(-z2 + x23*z3)) - 
       (x34^2*(1 - z2)*(1 + z2)*(-1 + z2^2)^2*(-8*z2^3*(1 + z2^2)*z3^3 - 
           8*x23^6*z2^3*(1 + z2^2)*z3^3 + 16*x23*z2^2*(1 + z2^2 + z2^4)*z3^2*
            (1 + z3^2) + 16*x23^5*z2^2*(1 + z2^2 + z2^4)*z3^2*(1 + z3^2) + 
           8*x23^3*(1 + z3^2)*(2*z2^4 + (1 + 6*z2^2 + 2*z2^4 + 6*z2^6 + z2^8)*
              z3^2 + 2*z2^4*z3^4) - 4*x23^2*z2*(1 + z2^2)*z3*
            (1 + 4*z2^2 + z2^4 + 2*(4 + z2^2 + 4*z2^4)*z3^2 + 
             (1 + 4*z2^2 + z2^4)*z3^4) - 4*x23^4*z2*(1 + z2^2)*z3*
            (1 + 4*z2^2 + z2^4 + 2*(4 + z2^2 + 4*z2^4)*z3^2 + 
             (1 + 4*z2^2 + z2^4)*z3^4))*(2*(1 + x24^2)*z2*z4 - 
            x24*(1 + z2^2)*(1 + z4^2))^2 - 8*x23*x24*x34*(1 - z2)*(1 + z2)*
          (-1 + z2^2)^4*(x23^2*z3^2 + x23^2*z2^6*z3^2 + 4*x23*(1 + x23^2)*
            z2^3*z3*(1 + z3^2) - z2^2*(z3^2 + x23^2*(1 + (5 + x23^2)*z3^2 + 
               z3^4)) - z2^4*(z3^2 + x23^2*(1 + (5 + x23^2)*z3^2 + z3^4)))*
          (2*(1 + x24^2)*z2*z4 - x24*(1 + z2^2)*(1 + z4^2))*
          (2*(1 + x34^2)*z3*z4 - x34*(1 + z3^2)*(1 + z4^2)) + 
         4*x23^2*x24^2*(1 - z2)*z2*(1 + z2)*(-1 + z2^2)^6*
          (-2*x23*z2 + (1 + x23^2)*(1 + z2^2)*z3 - 2*x23*z2*z3^2)*
          (2*(1 + x34^2)*z3*z4 - x34*(1 + z3^2)*(1 + z4^2))^2 + 
         8*x24^2*x34^2*z2*(1 - z2^2)^5*(-(x23*z2) + z3)*(-z2 + x23*z3)*
          (x23 - z2*z3)*(1 - x23*z2*z3)*(2*x23*z2 - (1 + x23^2)*(1 + z2^2)*
            z3 + 2*x23*z2*z3^2)*(4*z4^2 - (1 + z4^2)^2))/
        (x24^2*x34^2*(-1 + z2)*(1 + z2)*(1 - z2^2)^5*(-(x23*z2) + z3)^2*
         (z2 - x23*z3)^2)))/(16*x23*(-1 + x34^2)^6*(x23 - z2*z3)^2*
      (-1 + x23*z2*z3)^2*z4^2) + (G^2*m1^2*m2^2*(1 - 3*x^2 - 3*x^4 + x^6)*
      (1 + x23^4)*(1 - 3*x34^2 - 3*x34^4 + x34^6)*z2*z3*
      ((4*(x23 - z2*z3)*(-1 + x23*z2*z3)*
         ((x23*(-1 + z2^2)^2*(2*(1 + x13^2)*z1*z3 - x13*(1 + z1^2)*
              (1 + z3^2)))/x13 + ((2*(1 + x^2)*z1*z2 - x*(1 + z1^2)*
              (1 + z2^2))*(2*z2*z3 + 2*x23^2*z2*z3 - x23*(1 + z2^2)*
              (1 + z3^2)))/x)*(1 + z4^2))/((-1 + z2^2)*(x23*z2 - z3)*
         (-z2 + x23*z3)) + (4*(1 + z1^2)*(x23 - z2*z3)*(-1 + x23*z2*z3)*
         (((2*z2*z3 + 2*x23^2*z2*z3 - x23*(1 + z2^2)*(1 + z3^2))*
            (2*(1 + x24^2)*z2*z4 - x24*(1 + z2^2)*(1 + z4^2)))/x24 + 
          (x23*(-1 + z2^2)^2*(2*(1 + x34^2)*z3*z4 - x34*(1 + z3^2)*
              (1 + z4^2)))/x34))/((-1 + z2^2)*(x23*z2 - z3)*(-z2 + x23*z3)) - 
       (8*x*x13*x24*x34*z2*(1 - z2^2)^5*(-(x23*z2) + z3)*(-z2 + x23*z3)*
          (x23 - z2*z3)*(1 - x23*z2*z3)*(2*x23*z2 - (1 + x23^2)*(1 + z2^2)*
            z3 + 2*x23*z2*z3^2)*(2*(1 + x14^2)*z1*z4 - x14*(1 + z1^2)*
            (1 + z4^2)) + x13*x14*x34*(1 - z2)*(1 + z2)*(-1 + z2^2)^2*
          (2*(1 + x^2)*z1*z2 - x*(1 + z1^2)*(1 + z2^2))*
          (-8*z2^3*(1 + z2^2)*z3^3 - 8*x23^6*z2^3*(1 + z2^2)*z3^3 + 
           16*x23*z2^2*(1 + z2^2 + z2^4)*z3^2*(1 + z3^2) + 
           16*x23^5*z2^2*(1 + z2^2 + z2^4)*z3^2*(1 + z3^2) + 
           8*x23^3*(1 + z3^2)*(2*z2^4 + (1 + 6*z2^2 + 2*z2^4 + 6*z2^6 + z2^8)*
              z3^2 + 2*z2^4*z3^4) - 4*x23^2*z2*(1 + z2^2)*z3*
            (1 + 4*z2^2 + z2^4 + 2*(4 + z2^2 + 4*z2^4)*z3^2 + 
             (1 + 4*z2^2 + z2^4)*z3^4) - 4*x23^4*z2*(1 + z2^2)*z3*
            (1 + 4*z2^2 + z2^4 + 2*(4 + z2^2 + 4*z2^4)*z3^2 + 
             (1 + 4*z2^2 + z2^4)*z3^4))*(2*(1 + x24^2)*z2*z4 - 
           x24*(1 + z2^2)*(1 + z4^2)) + 4*x*x14*x23^2*x24*(1 - z2)*z2*
          (1 + z2)*(-1 + z2^2)^6*(-2*x23*z2 + (1 + x23^2)*(1 + z2^2)*z3 - 
           2*x23*z2*z3^2)*(2*(1 + x13^2)*z1*z3 - x13*(1 + z1^2)*(1 + z3^2))*
          (2*(1 + x34^2)*z3*z4 - x34*(1 + z3^2)*(1 + z4^2)) - 
         4*x14*x23*(1 - z2)*(1 + z2)*(-1 + z2^2)^4*(x23^2*z3^2 + 
           x23^2*z2^6*z3^2 + 4*x23*(1 + x23^2)*z2^3*z3*(1 + z3^2) - 
           z2^2*(z3^2 + x23^2*(1 + (5 + x23^2)*z3^2 + z3^4)) - 
           z2^4*(z3^2 + x23^2*(1 + (5 + x23^2)*z3^2 + z3^4)))*
          (x*x34*(2*(1 + x13^2)*z1*z3 - x13*(1 + z1^2)*(1 + z3^2))*
            (2*(1 + x24^2)*z2*z4 - x24*(1 + z2^2)*(1 + z4^2)) + 
           x13*x24*(2*(1 + x^2)*z1*z2 - x*(1 + z1^2)*(1 + z2^2))*
            (2*(1 + x34^2)*z3*z4 - x34*(1 + z3^2)*(1 + z4^2))))/
        (x*x13*x14*x24*x34*(-1 + z2)*(1 + z2)*(1 - z2^2)^5*(-(x23*z2) + z3)^2*
         (z2 - x23*z3)^2)))/(8*(-1 + x)^3*(1 + x)^3*x23*(-1 + x34)^3*
      (1 + x34)^3*z1*(x23 - z2*z3)^2*(-1 + x23*z2*z3)^2*z4) + 
    (G^2*m1^3*m2*(1 - 3*x^2 - 3*x^4 + x^6)^2*(1 + x24^4)*z2*z4*
      ((8*(1 + z1^2)*(x24 - z2*z4)*(-1 + x24*z2*z4)*
         ((x24*(-1 + z2^2)^2*(2*(1 + x14^2)*z1*z4 - x14*(1 + z1^2)*
              (1 + z4^2)))/x14 + ((2*(1 + x^2)*z1*z2 - x*(1 + z1^2)*
              (1 + z2^2))*(2*z2*z4 + 2*x24^2*z2*z4 - x24*(1 + z2^2)*
              (1 + z4^2)))/x))/((-1 + z2^2)*(x24*z2 - z4)*(-z2 + x24*z4)) - 
       (8*x^2*x14^2*(4*z1^2 - (1 + z1^2)^2)*z2*(1 - z2^2)^5*(-(x24*z2) + z4)*
          (-z2 + x24*z4)*(x24 - z2*z4)*(1 - x24*z2*z4)*
          (2*x24*z2 - (1 + x24^2)*(1 + z2^2)*z4 + 2*x24*z2*z4^2) + 
         4*x^2*x24^2*(1 - z2)*z2*(1 + z2)*(-1 + z2^2)^6*
          (-2*x24*z2 + (1 + x24^2)*(1 + z2^2)*z4 - 2*x24*z2*z4^2)*
          (2*(1 + x14^2)*z1*z4 - x14*(1 + z1^2)*(1 + z4^2))^2 + 
         x14^2*(1 - z2)*(1 + z2)*(-1 + z2^2)^2*(2*(1 + x^2)*z1*z2 - 
            x*(1 + z1^2)*(1 + z2^2))^2*(-8*z2^3*(1 + z2^2)*z4^3 - 
           8*x24^6*z2^3*(1 + z2^2)*z4^3 + 16*x24*z2^2*(1 + z2^2 + z2^4)*z4^2*
            (1 + z4^2) + 16*x24^5*z2^2*(1 + z2^2 + z2^4)*z4^2*(1 + z4^2) + 
           8*x24^3*(1 + z4^2)*(2*z2^4 + (1 + 6*z2^2 + 2*z2^4 + 6*z2^6 + z2^8)*
              z4^2 + 2*z2^4*z4^4) - 4*x24^2*z2*(1 + z2^2)*z4*
            (1 + 4*z2^2 + z2^4 + 2*(4 + z2^2 + 4*z2^4)*z4^2 + 
             (1 + 4*z2^2 + z2^4)*z4^4) - 4*x24^4*z2*(1 + z2^2)*z4*
            (1 + 4*z2^2 + z2^4 + 2*(4 + z2^2 + 4*z2^4)*z4^2 + 
             (1 + 4*z2^2 + z2^4)*z4^4)) - 8*x*x14*x24*(1 - z2)*(1 + z2)*
          (-1 + z2^2)^4*(2*(1 + x^2)*z1*z2 - x*(1 + z1^2)*(1 + z2^2))*
          (2*(1 + x14^2)*z1*z4 - x14*(1 + z1^2)*(1 + z4^2))*
          (x24^2*z4^2 + x24^2*z2^6*z4^2 + 4*x24*(1 + x24^2)*z2^3*z4*
            (1 + z4^2) - z2^2*(z4^2 + x24^2*(1 + (5 + x24^2)*z4^2 + z4^4)) - 
           z2^4*(z4^2 + x24^2*(1 + (5 + x24^2)*z4^2 + z4^4))))/
        (x^2*x14^2*(-1 + z2)*(1 + z2)*(1 - z2^2)^5*(-(x24*z2) + z4)^2*
         (z2 - x24*z4)^2)))/(16*(-1 + x^2)^6*x24*z1^2*(x24 - z2*z4)^2*
      (-1 + x24*z2*z4)^2) + (G^2*m1*m2^3*(1 + x24^4)*
      (1 - 3*x34^2 - 3*x34^4 + x34^6)^2*z2*z4*
      ((8*(1 + z3^2)*(x24 - z2*z4)*(-1 + x24*z2*z4)*
         (((2*(1 + x23^2)*z2*z3 - x23*(1 + z2^2)*(1 + z3^2))*
            (2*z2*z4 + 2*x24^2*z2*z4 - x24*(1 + z2^2)*(1 + z4^2)))/x23 + 
          (x24*(-1 + z2^2)^2*(2*(1 + x34^2)*z3*z4 - x34*(1 + z3^2)*
              (1 + z4^2)))/x34))/((-1 + z2^2)*(x24*z2 - z4)*(-z2 + x24*z4)) - 
       (8*x23^2*x34^2*z2*(1 - z2^2)^5*(4*z3^2 - (1 + z3^2)^2)*
          (-(x24*z2) + z4)*(-z2 + x24*z4)*(x24 - z2*z4)*(1 - x24*z2*z4)*
          (2*x24*z2 - (1 + x24^2)*(1 + z2^2)*z4 + 2*x24*z2*z4^2) + 
         4*x23^2*x24^2*(1 - z2)*z2*(1 + z2)*(-1 + z2^2)^6*
          (-2*x24*z2 + (1 + x24^2)*(1 + z2^2)*z4 - 2*x24*z2*z4^2)*
          (2*(1 + x34^2)*z3*z4 - x34*(1 + z3^2)*(1 + z4^2))^2 + 
         x34^2*(1 - z2)*(1 + z2)*(-1 + z2^2)^2*(2*(1 + x23^2)*z2*z3 - 
            x23*(1 + z2^2)*(1 + z3^2))^2*(-8*z2^3*(1 + z2^2)*z4^3 - 
           8*x24^6*z2^3*(1 + z2^2)*z4^3 + 16*x24*z2^2*(1 + z2^2 + z2^4)*z4^2*
            (1 + z4^2) + 16*x24^5*z2^2*(1 + z2^2 + z2^4)*z4^2*(1 + z4^2) + 
           8*x24^3*(1 + z4^2)*(2*z2^4 + (1 + 6*z2^2 + 2*z2^4 + 6*z2^6 + z2^8)*
              z4^2 + 2*z2^4*z4^4) - 4*x24^2*z2*(1 + z2^2)*z4*
            (1 + 4*z2^2 + z2^4 + 2*(4 + z2^2 + 4*z2^4)*z4^2 + 
             (1 + 4*z2^2 + z2^4)*z4^4) - 4*x24^4*z2*(1 + z2^2)*z4*
            (1 + 4*z2^2 + z2^4 + 2*(4 + z2^2 + 4*z2^4)*z4^2 + 
             (1 + 4*z2^2 + z2^4)*z4^4)) - 8*x23*x24*x34*(1 - z2)*(1 + z2)*
          (-1 + z2^2)^4*(2*(1 + x23^2)*z2*z3 - x23*(1 + z2^2)*(1 + z3^2))*
          (2*(1 + x34^2)*z3*z4 - x34*(1 + z3^2)*(1 + z4^2))*
          (x24^2*z4^2 + x24^2*z2^6*z4^2 + 4*x24*(1 + x24^2)*z2^3*z4*
            (1 + z4^2) - z2^2*(z4^2 + x24^2*(1 + (5 + x24^2)*z4^2 + z4^4)) - 
           z2^4*(z4^2 + x24^2*(1 + (5 + x24^2)*z4^2 + z4^4))))/
        (x23^2*x34^2*(-1 + z2)*(1 + z2)*(1 - z2^2)^5*(-(x24*z2) + z4)^2*
         (z2 - x24*z4)^2)))/(16*x24*(-1 + x34^2)^6*z3^2*(x24 - z2*z4)^2*
      (-1 + x24*z2*z4)^2) + (G^2*m1^2*m2^2*(1 - 3*x^2 - 3*x^4 + x^6)*
      (1 + x24^4)*(1 - 3*x34^2 - 3*x34^4 + x34^6)*z2*z4*
      ((4*(1 + z3^2)*(x24 - z2*z4)*(-1 + x24*z2*z4)*
         ((x24*(-1 + z2^2)^2*(2*(1 + x14^2)*z1*z4 - x14*(1 + z1^2)*
              (1 + z4^2)))/x14 + ((2*(1 + x^2)*z1*z2 - x*(1 + z1^2)*
              (1 + z2^2))*(2*z2*z4 + 2*x24^2*z2*z4 - x24*(1 + z2^2)*
              (1 + z4^2)))/x))/((-1 + z2^2)*(x24*z2 - z4)*(-z2 + x24*z4)) + 
       (4*(1 + z1^2)*(x24 - z2*z4)*(-1 + x24*z2*z4)*
         (((2*(1 + x23^2)*z2*z3 - x23*(1 + z2^2)*(1 + z3^2))*
            (2*z2*z4 + 2*x24^2*z2*z4 - x24*(1 + z2^2)*(1 + z4^2)))/x23 + 
          (x24*(-1 + z2^2)^2*(2*(1 + x34^2)*z3*z4 - x34*(1 + z3^2)*
              (1 + z4^2)))/x34))/((-1 + z2^2)*(x24*z2 - z4)*(-z2 + x24*z4)) - 
       (8*x*x14*x23*x34*z2*(1 - z2^2)^5*(2*(1 + x13^2)*z1*z3 - 
           x13*(1 + z1^2)*(1 + z3^2))*(-(x24*z2) + z4)*(-z2 + x24*z4)*
          (x24 - z2*z4)*(1 - x24*z2*z4)*(2*x24*z2 - (1 + x24^2)*(1 + z2^2)*
            z4 + 2*x24*z2*z4^2) + 4*x*x13*x23*x24^2*(1 - z2)*z2*(1 + z2)*
          (-1 + z2^2)^6*(-2*x24*z2 + (1 + x24^2)*(1 + z2^2)*z4 - 
           2*x24*z2*z4^2)*(2*(1 + x14^2)*z1*z4 - x14*(1 + z1^2)*(1 + z4^2))*
          (2*(1 + x34^2)*z3*z4 - x34*(1 + z3^2)*(1 + z4^2)) + 
         x13*x14*x34*(1 - z2)*(1 + z2)*(-1 + z2^2)^2*(2*(1 + x^2)*z1*z2 - 
           x*(1 + z1^2)*(1 + z2^2))*(2*(1 + x23^2)*z2*z3 - 
           x23*(1 + z2^2)*(1 + z3^2))*(-8*z2^3*(1 + z2^2)*z4^3 - 
           8*x24^6*z2^3*(1 + z2^2)*z4^3 + 16*x24*z2^2*(1 + z2^2 + z2^4)*z4^2*
            (1 + z4^2) + 16*x24^5*z2^2*(1 + z2^2 + z2^4)*z4^2*(1 + z4^2) + 
           8*x24^3*(1 + z4^2)*(2*z2^4 + (1 + 6*z2^2 + 2*z2^4 + 6*z2^6 + z2^8)*
              z4^2 + 2*z2^4*z4^4) - 4*x24^2*z2*(1 + z2^2)*z4*
            (1 + 4*z2^2 + z2^4 + 2*(4 + z2^2 + 4*z2^4)*z4^2 + 
             (1 + 4*z2^2 + z2^4)*z4^4) - 4*x24^4*z2*(1 + z2^2)*z4*
            (1 + 4*z2^2 + z2^4 + 2*(4 + z2^2 + 4*z2^4)*z4^2 + 
             (1 + 4*z2^2 + z2^4)*z4^4)) - 4*x13*x24*(1 - z2)*(1 + z2)*
          (-1 + z2^2)^4*(x*x34*(2*(1 + x23^2)*z2*z3 - x23*(1 + z2^2)*
              (1 + z3^2))*(2*(1 + x14^2)*z1*z4 - x14*(1 + z1^2)*(1 + z4^2)) + 
           x14*x23*(2*(1 + x^2)*z1*z2 - x*(1 + z1^2)*(1 + z2^2))*
            (2*(1 + x34^2)*z3*z4 - x34*(1 + z3^2)*(1 + z4^2)))*
          (x24^2*z4^2 + x24^2*z2^6*z4^2 + 4*x24*(1 + x24^2)*z2^3*z4*
            (1 + z4^2) - z2^2*(z4^2 + x24^2*(1 + (5 + x24^2)*z4^2 + z4^4)) - 
           z2^4*(z4^2 + x24^2*(1 + (5 + x24^2)*z4^2 + z4^4))))/
        (x*x13*x14*x23*x34*(-1 + z2)*(1 + z2)*(1 - z2^2)^5*(-(x24*z2) + z4)^2*
         (z2 - x24*z4)^2)))/(8*(-1 + x)^3*(1 + x)^3*x24*(-1 + x34)^3*
      (1 + x34)^3*z1*z3*(x24 - z2*z4)^2*(-1 + x24*z2*z4)^2)), 
  4*Pi*(-1/4*(G^2*m2^3*(1 - 3*x^2 - 3*x^4 + x^6)^2*(2*m1*x13*x23^2 + 
        2*m1*x^2*x13*x23^2 + x*(-2*m1*x23*(1 + x23^2) - 2*m1*x13^2*x23*
           (1 + x23^2) + m2*x13*(1 + x23^4)))*
       ((4*m1*Pi*(1 + z1^2)*z3)/(z1*(m2 - m2*z3^2)) + 
        (4*m1*Pi*z3*(1 + z3^2)*(-2*z1*z3 - 2*x13^2*z1*z3 + 
           x13*(1 + z1^2)*(1 + z3^2)))/(m2*x13*z1*(-1 + z3^2)^3)))/
      (Pi*x*(-1 + x^2)^6*x13*x23^2) - 
    (G^2*m1*m2^2*(1 - 3*x^2 - 3*x^4 + x^6)^2*(2*m2*x13^2*x23 + 
       2*m2*x^2*x13^2*x23 + x*(m1*x23 + m1*x13^4*x23 - 2*m2*x13*(1 + x23^2) - 
         2*m2*x13^3*(1 + x23^2)))*((4*m2*Pi*(1 + z2^2)*z3)/
        (z2*(m2 - m2*z3^2)) + (4*Pi*z3*(1 + z3^2)*(-2*z2*z3 - 2*x23^2*z2*z3 + 
          x23*(1 + z2^2)*(1 + z3^2)))/(x23*z2*(-1 + z3^2)^3)))/
     (4*Pi*x*(-1 + x^2)^6*x13^2*x23) + 
    (G^2*m1*m2^3*(1 - 3*x^2 - 3*x^4 + x^6)^2*(1 + x13^4)*z1*z3*
      ((8*(1 + z2^2)*(-(x13*z1) + z3)*(-1 + x13*z1*z3)*
         ((x13*(2*(1 + x^2)*z1*z2 - x*(1 + z1^2)*(1 + z2^2))*(-1 + z3^2)^2)/
           x + ((2*z1*z3 + 2*x13^2*z1*z3 - x13*(1 + z1^2)*(1 + z3^2))*
            (2*(1 + x23^2)*z2*z3 - x23*(1 + z2^2)*(1 + z3^2)))/x23))/
        ((-z1 + x13*z3)*(-x13 + z1*z3)*(-1 + z3^2)) - 
       (4*x13^2*x23^2*(2*(1 + x^2)*z1*z2 - x*(1 + z1^2)*(1 + z2^2))^2*
          (1 - z3)*z3*(1 + z3)*(-1 + z3^2)^4*(-2*x13*(1 + z1^2)*z3 + 
           z1*(1 + z3^2) + x13^2*z1*(1 + z3^2)) + 8*x^2*x23^2*
          (4*z2^2 - (1 + z2^2)^2)*z3*(-(x13*z1) + z3)*(-z1 + x13*z3)*
          (x13 - z1*z3)*(1 - x13*z1*z3)*(1 - z3^2)^3*(2*x13*z3 + 
           2*x13*z1^2*z3 - (1 + x13^2)*z1*(1 + z3^2)) + 
         8*x*x13*x23*(2*(1 + x^2)*z1*z2 - x*(1 + z1^2)*(1 + z2^2))*(1 - z3)*
          (1 + z3)*(-1 + z3^2)^2*(2*(1 + x23^2)*z2*z3 - x23*(1 + z2^2)*
            (1 + z3^2))*(-4*x13*z1*(1 + z1^2)*z3^3 - 4*x13^3*z1*(1 + z1^2)*
            z3^3 + z1^2*z3^2*(1 + z3^2) + x13^4*z1^2*z3^2*(1 + z3^2) - 
           x13^2*(1 + z3^2)*(z1^2 - (1 + 6*z1^2 + z1^4)*z3^2 + z1^2*z3^4)) + 
         x^2*(1 - z3)*(1 + z3)*(2*(1 + x23^2)*z2*z3 - x23*(1 + z2^2)*
             (1 + z3^2))^2*(x13^3*(-1 + z1^2)^2*(1 + z1^2)*(-1 + z3^2)^4 + 
           x13*(1 + z1^2)*(-1 + z3^2)^2*(2*z1*z3 + 2*x13^2*z1*z3 - 
              x13*(1 + z1^2)*(1 + z3^2))^2 + 4*x13^2*(-1 + z1^2)^2*
            (-1 + z3^2)^2*(1 + z3^2)*(2*(1 + x13^2)*z1*z3 - 
             x13*(1 + z1^2)*(1 + z3^2)) - (1 + z3^2)*(2*(1 + x13^2)*z1*z3 - 
             x13*(1 + z1^2)*(1 + z3^2))*(x13^2*(-1 + z1^2)^2 - 
             2*x13^2*(-1 + z1^2)^2*z3^2 + x13^2*(-1 + z1^2)^2*z3^4 + 
             (2*z1*z3 + 2*x13^2*z1*z3 - x13*(1 + z1^2)*(1 + z3^2))^2)))/
        (x^2*x23^2*(-1 + z3)*(1 + z3)*(z1 - x13*z3)^2*(x13 - z1*z3)^2*
         (1 - z3^2)^3)))/(16*(-1 + x^2)^6*x13*z2^2*(-(x13*z1) + z3)^2*
      (-1 + x13*z1*z3)^2) + (G^2*m1^2*m2^2*(1 - 3*x^2 - 3*x^4 + x^6)^2*
      (1 + x23^4)*z2*z3*((8*(1 + z1^2)*(-(x23*z2) + z3)*(-1 + x23*z2*z3)*
         ((x23*(2*(1 + x^2)*z1*z2 - x*(1 + z1^2)*(1 + z2^2))*(-1 + z3^2)^2)/
           x + ((2*(1 + x13^2)*z1*z3 - x13*(1 + z1^2)*(1 + z3^2))*
            (2*z2*z3 + 2*x23^2*z2*z3 - x23*(1 + z2^2)*(1 + z3^2)))/x13))/
        ((-z2 + x23*z3)*(-x23 + z2*z3)*(-1 + z3^2)) - 
       (4*x13^2*x23^2*(2*(1 + x^2)*z1*z2 - x*(1 + z1^2)*(1 + z2^2))^2*
          (1 - z3)*z3*(1 + z3)*(-1 + z3^2)^4*(-2*x23*(1 + z2^2)*z3 + 
           z2*(1 + z3^2) + x23^2*z2*(1 + z3^2)) + 8*x^2*x13^2*
          (4*z1^2 - (1 + z1^2)^2)*z3*(-(x23*z2) + z3)*(-z2 + x23*z3)*
          (x23 - z2*z3)*(1 - x23*z2*z3)*(1 - z3^2)^3*(2*x23*z3 + 
           2*x23*z2^2*z3 - (1 + x23^2)*z2*(1 + z3^2)) + 
         8*x*x13*x23*(2*(1 + x^2)*z1*z2 - x*(1 + z1^2)*(1 + z2^2))*(1 - z3)*
          (1 + z3)*(-1 + z3^2)^2*(2*(1 + x13^2)*z1*z3 - x13*(1 + z1^2)*
            (1 + z3^2))*(-4*x23*z2*(1 + z2^2)*z3^3 - 4*x23^3*z2*(1 + z2^2)*
            z3^3 + z2^2*z3^2*(1 + z3^2) + x23^4*z2^2*z3^2*(1 + z3^2) - 
           x23^2*(1 + z3^2)*(z2^2 - (1 + 6*z2^2 + z2^4)*z3^2 + z2^2*z3^4)) + 
         x^2*(1 - z3)*(1 + z3)*(2*(1 + x13^2)*z1*z3 - x13*(1 + z1^2)*
             (1 + z3^2))^2*(x23^3*(-1 + z2^2)^2*(1 + z2^2)*(-1 + z3^2)^4 + 
           x23*(1 + z2^2)*(-1 + z3^2)^2*(2*z2*z3 + 2*x23^2*z2*z3 - 
              x23*(1 + z2^2)*(1 + z3^2))^2 + 4*x23^2*(-1 + z2^2)^2*
            (-1 + z3^2)^2*(1 + z3^2)*(2*(1 + x23^2)*z2*z3 - 
             x23*(1 + z2^2)*(1 + z3^2)) - (1 + z3^2)*(2*(1 + x23^2)*z2*z3 - 
             x23*(1 + z2^2)*(1 + z3^2))*(x23^2*(-1 + z2^2)^2 - 
             2*x23^2*(-1 + z2^2)^2*z3^2 + x23^2*(-1 + z2^2)^2*z3^4 + 
             (2*z2*z3 + 2*x23^2*z2*z3 - x23*(1 + z2^2)*(1 + z3^2))^2)))/
        (x^2*x13^2*(-1 + z3)*(1 + z3)*(z2 - x23*z3)^2*(x23 - z2*z3)^2*
         (1 - z3^2)^3)))/(16*(-1 + x^2)^6*x23*z1^2*(-(x23*z2) + z3)^2*
      (-1 + x23*z2*z3)^2) - (G^2*m2^2*(1 - 3*x34^2 - 3*x34^4 + x34^6)*
      (-4*m1*m2*x13*x23*x34^2*(-1 + x34^2)^3 + 8*m1*m2*x^2*x13*x23*x34^2*
        (-1 + x34^2)^3 + 24*m1*m2*x^4*x13*x23*x34^2*(-1 + x34^2)^3 + 
       8*m1*m2*x^6*x13*x23*x34^2*(-1 + x34^2)^3 - 4*m1*m2*x^8*x13*x23*x34^2*
        (-1 + x34^2)^3 + x*(4*m1*m2*(1 + x23^2)*x34^2*(-1 + x34^2)^3 + 
         4*m1*m2*x13^2*(1 + x23^2)*x34^2*(-1 + x34^2)^3 - 
         x13*x23*(m1^2 + 2*m1*m2*x34 + 2*m2^2*x34^2 + 2*m1*m2*x34^3 + 
           m1^2*x34^4)*(1 - 3*x34^2 - 3*x34^4 + x34^6)) + 
       3*x^3*(-4*m1*m2*(1 + x23^2)*x34^2*(-1 + x34^2)^3 - 
         4*m1*m2*x13^2*(1 + x23^2)*x34^2*(-1 + x34^2)^3 + 
         x13*x23*(m1^2 + 2*m1*m2*x34 + 2*m2^2*x34^2 + 2*m1*m2*x34^3 + 
           m1^2*x34^4)*(1 - 3*x34^2 - 3*x34^4 + x34^6)) - 
       3*x^5*(4*m1*m2*(1 + x23^2)*x34^2*(-1 + x34^2)^3 + 
         4*m1*m2*x13^2*(1 + x23^2)*x34^2*(-1 + x34^2)^3 + 
         x13*x23*(m1^2 + 2*m1*m2*x34 + 2*m2^2*x34^2 + 2*m1*m2*x34^3 + 
           m1^2*x34^4)*(1 - 3*x34^2 - 3*x34^4 + x34^6)) + 
       x^7*(4*m1*m2*(1 + x23^2)*x34^2*(-1 + x34^2)^3 + 
         4*m1*m2*x13^2*(1 + x23^2)*x34^2*(-1 + x34^2)^3 + 
         x13*x23*(m1^2 + 2*m1*m2*x34 + 2*m2^2*x34^2 + 2*m1*m2*x34^3 + 
           m1^2*x34^4)*(1 - 3*x34^2 - 3*x34^4 + x34^6)))*
      ((-4*m1*Pi*z3*(1 + z4^2))/((m2 - m2*z3^2)*z4) - 
       (4*m1*Pi*z3*(1 + z3^2)*(-2*z3*z4 - 2*x34^2*z3*z4 + 
          x34*(1 + z3^2)*(1 + z4^2)))/(m2*x34*(-1 + z3^2)^3*z4)))/
     (4*Pi*x*(-1 + x^2)^3*x13*x23*x34^2*(-1 + x34^2)^6) + 
    (G^2*m1^3*m2*(1 + x13^4)*(1 - 3*x34^2 - 3*x34^4 + x34^6)^2*z1*z3*
      ((8*(-(x13*z1) + z3)*(-1 + x13*z1*z3)*(1 + z4^2)*
         ((x13*(-1 + z3^2)^2*(2*(1 + x14^2)*z1*z4 - x14*(1 + z1^2)*
              (1 + z4^2)))/x14 + ((2*z1*z3 + 2*x13^2*z1*z3 - 
             x13*(1 + z1^2)*(1 + z3^2))*(2*(1 + x34^2)*z3*z4 - 
             x34*(1 + z3^2)*(1 + z4^2)))/x34))/((-z1 + x13*z3)*(-x13 + z1*z3)*
         (-1 + z3^2)) - (4*x13^2*x34^2*(1 - z3)*z3*(1 + z3)*(-1 + z3^2)^4*
          (-2*x13*(1 + z1^2)*z3 + z1*(1 + z3^2) + x13^2*z1*(1 + z3^2))*
          (2*(1 + x14^2)*z1*z4 - x14*(1 + z1^2)*(1 + z4^2))^2 + 
         8*x13*x14*x34*(1 - z3)*(1 + z3)*(-1 + z3^2)^2*
          (-4*x13*z1*(1 + z1^2)*z3^3 - 4*x13^3*z1*(1 + z1^2)*z3^3 + 
           z1^2*z3^2*(1 + z3^2) + x13^4*z1^2*z3^2*(1 + z3^2) - 
           x13^2*(1 + z3^2)*(z1^2 - (1 + 6*z1^2 + z1^4)*z3^2 + z1^2*z3^4))*
          (2*(1 + x14^2)*z1*z4 - x14*(1 + z1^2)*(1 + z4^2))*
          (2*(1 + x34^2)*z3*z4 - x34*(1 + z3^2)*(1 + z4^2)) + 
         x14^2*(1 - z3)*(1 + z3)*(x13^3*(-1 + z1^2)^2*(1 + z1^2)*
            (-1 + z3^2)^4 + x13*(1 + z1^2)*(-1 + z3^2)^2*
            (2*z1*z3 + 2*x13^2*z1*z3 - x13*(1 + z1^2)*(1 + z3^2))^2 + 
           4*x13^2*(-1 + z1^2)^2*(-1 + z3^2)^2*(1 + z3^2)*
            (2*(1 + x13^2)*z1*z3 - x13*(1 + z1^2)*(1 + z3^2)) - 
           (1 + z3^2)*(2*(1 + x13^2)*z1*z3 - x13*(1 + z1^2)*(1 + z3^2))*
            (x13^2*(-1 + z1^2)^2 - 2*x13^2*(-1 + z1^2)^2*z3^2 + 
             x13^2*(-1 + z1^2)^2*z3^4 + (2*z1*z3 + 2*x13^2*z1*z3 - x13*
                (1 + z1^2)*(1 + z3^2))^2))*(2*(1 + x34^2)*z3*z4 - 
            x34*(1 + z3^2)*(1 + z4^2))^2 + 8*x14^2*x34^2*z3*(-(x13*z1) + z3)*
          (-z1 + x13*z3)*(x13 - z1*z3)*(1 - x13*z1*z3)*(1 - z3^2)^3*
          (2*x13*z3 + 2*x13*z1^2*z3 - (1 + x13^2)*z1*(1 + z3^2))*
          (4*z4^2 - (1 + z4^2)^2))/(x14^2*x34^2*(-1 + z3)*(1 + z3)*
         (z1 - x13*z3)^2*(x13 - z1*z3)^2*(1 - z3^2)^3)))/
     (16*x13*(-1 + x34^2)^6*(-(x13*z1) + z3)^2*(-1 + x13*z1*z3)^2*z4^2) + 
    (G^2*m1^2*m2^2*(1 + x23^4)*(1 - 3*x34^2 - 3*x34^4 + x34^6)^2*z2*z3*
      ((8*(-(x23*z2) + z3)*(-1 + x23*z2*z3)*(1 + z4^2)*
         ((x23*(-1 + z3^2)^2*(2*(1 + x24^2)*z2*z4 - x24*(1 + z2^2)*
              (1 + z4^2)))/x24 + ((2*z2*z3 + 2*x23^2*z2*z3 - 
             x23*(1 + z2^2)*(1 + z3^2))*(2*(1 + x34^2)*z3*z4 - 
             x34*(1 + z3^2)*(1 + z4^2)))/x34))/((-z2 + x23*z3)*(-x23 + z2*z3)*
         (-1 + z3^2)) - (4*x23^2*x34^2*(1 - z3)*z3*(1 + z3)*(-1 + z3^2)^4*
          (-2*x23*(1 + z2^2)*z3 + z2*(1 + z3^2) + x23^2*z2*(1 + z3^2))*
          (2*(1 + x24^2)*z2*z4 - x24*(1 + z2^2)*(1 + z4^2))^2 + 
         8*x23*x24*x34*(1 - z3)*(1 + z3)*(-1 + z3^2)^2*
          (-4*x23*z2*(1 + z2^2)*z3^3 - 4*x23^3*z2*(1 + z2^2)*z3^3 + 
           z2^2*z3^2*(1 + z3^2) + x23^4*z2^2*z3^2*(1 + z3^2) - 
           x23^2*(1 + z3^2)*(z2^2 - (1 + 6*z2^2 + z2^4)*z3^2 + z2^2*z3^4))*
          (2*(1 + x24^2)*z2*z4 - x24*(1 + z2^2)*(1 + z4^2))*
          (2*(1 + x34^2)*z3*z4 - x34*(1 + z3^2)*(1 + z4^2)) + 
         x24^2*(1 - z3)*(1 + z3)*(x23^3*(-1 + z2^2)^2*(1 + z2^2)*
            (-1 + z3^2)^4 + x23*(1 + z2^2)*(-1 + z3^2)^2*
            (2*z2*z3 + 2*x23^2*z2*z3 - x23*(1 + z2^2)*(1 + z3^2))^2 + 
           4*x23^2*(-1 + z2^2)^2*(-1 + z3^2)^2*(1 + z3^2)*
            (2*(1 + x23^2)*z2*z3 - x23*(1 + z2^2)*(1 + z3^2)) - 
           (1 + z3^2)*(2*(1 + x23^2)*z2*z3 - x23*(1 + z2^2)*(1 + z3^2))*
            (x23^2*(-1 + z2^2)^2 - 2*x23^2*(-1 + z2^2)^2*z3^2 + 
             x23^2*(-1 + z2^2)^2*z3^4 + (2*z2*z3 + 2*x23^2*z2*z3 - x23*
                (1 + z2^2)*(1 + z3^2))^2))*(2*(1 + x34^2)*z3*z4 - 
            x34*(1 + z3^2)*(1 + z4^2))^2 + 8*x24^2*x34^2*z3*(-(x23*z2) + z3)*
          (-z2 + x23*z3)*(x23 - z2*z3)*(1 - x23*z2*z3)*(1 - z3^2)^3*
          (2*x23*z3 + 2*x23*z2^2*z3 - (1 + x23^2)*z2*(1 + z3^2))*
          (4*z4^2 - (1 + z4^2)^2))/(x24^2*x34^2*(-1 + z3)*(1 + z3)*
         (z2 - x23*z3)^2*(x23 - z2*z3)^2*(1 - z3^2)^3)))/
     (16*x23*(-1 + x34^2)^6*(-(x23*z2) + z3)^2*(-1 + x23*z2*z3)^2*z4^2) + 
    (G^2*m1^2*m2^2*(1 - 3*x^2 - 3*x^4 + x^6)*(1 + x13^4)*
      (1 - 3*x34^2 - 3*x34^4 + x34^6)*z1*z3*
      ((4*(-(x13*z1) + z3)*(-1 + x13*z1*z3)*
         ((x13*(2*(1 + x^2)*z1*z2 - x*(1 + z1^2)*(1 + z2^2))*(-1 + z3^2)^2)/
           x + ((2*z1*z3 + 2*x13^2*z1*z3 - x13*(1 + z1^2)*(1 + z3^2))*
            (2*(1 + x23^2)*z2*z3 - x23*(1 + z2^2)*(1 + z3^2)))/x23)*
         (1 + z4^2))/((-z1 + x13*z3)*(-x13 + z1*z3)*(-1 + z3^2)) + 
       (4*(1 + z2^2)*(-(x13*z1) + z3)*(-1 + x13*z1*z3)*
         ((x13*(-1 + z3^2)^2*(2*(1 + x14^2)*z1*z4 - x14*(1 + z1^2)*
              (1 + z4^2)))/x14 + ((2*z1*z3 + 2*x13^2*z1*z3 - 
             x13*(1 + z1^2)*(1 + z3^2))*(2*(1 + x34^2)*z3*z4 - 
             x34*(1 + z3^2)*(1 + z4^2)))/x34))/((-z1 + x13*z3)*(-x13 + z1*z3)*
         (-1 + z3^2)) - (4*x13^2*x23*x24*x34*(2*(1 + x^2)*z1*z2 - 
           x*(1 + z1^2)*(1 + z2^2))*(1 - z3)*z3*(1 + z3)*(-1 + z3^2)^4*
          (-2*x13*(1 + z1^2)*z3 + z1*(1 + z3^2) + x13^2*z1*(1 + z3^2))*
          (2*(1 + x14^2)*z1*z4 - x14*(1 + z1^2)*(1 + z4^2)) + 
         8*x*x14*x23*x34*z3*(-(x13*z1) + z3)*(-z1 + x13*z3)*(x13 - z1*z3)*
          (1 - x13*z1*z3)*(1 - z3^2)^3*(2*x13*z3 + 2*x13*z1^2*z3 - 
           (1 + x13^2)*z1*(1 + z3^2))*(2*(1 + x24^2)*z2*z4 - 
           x24*(1 + z2^2)*(1 + z4^2)) + x*x14*x24*(1 - z3)*(1 + z3)*
          (2*(1 + x23^2)*z2*z3 - x23*(1 + z2^2)*(1 + z3^2))*
          (x13^3*(-1 + z1^2)^2*(1 + z1^2)*(-1 + z3^2)^4 + 
           x13*(1 + z1^2)*(-1 + z3^2)^2*(2*z1*z3 + 2*x13^2*z1*z3 - 
              x13*(1 + z1^2)*(1 + z3^2))^2 + 4*x13^2*(-1 + z1^2)^2*
            (-1 + z3^2)^2*(1 + z3^2)*(2*(1 + x13^2)*z1*z3 - 
             x13*(1 + z1^2)*(1 + z3^2)) - (1 + z3^2)*(2*(1 + x13^2)*z1*z3 - 
             x13*(1 + z1^2)*(1 + z3^2))*(x13^2*(-1 + z1^2)^2 - 
             2*x13^2*(-1 + z1^2)^2*z3^2 + x13^2*(-1 + z1^2)^2*z3^4 + 
             (2*z1*z3 + 2*x13^2*z1*z3 - x13*(1 + z1^2)*(1 + z3^2))^2))*
          (2*(1 + x34^2)*z3*z4 - x34*(1 + z3^2)*(1 + z4^2)) + 
         4*x13*x24*(1 - z3)*(1 + z3)*(-1 + z3^2)^2*
          (-4*x13*z1*(1 + z1^2)*z3^3 - 4*x13^3*z1*(1 + z1^2)*z3^3 + 
           z1^2*z3^2*(1 + z3^2) + x13^4*z1^2*z3^2*(1 + z3^2) - 
           x13^2*(1 + z3^2)*(z1^2 - (1 + 6*z1^2 + z1^4)*z3^2 + z1^2*z3^4))*
          (x*x34*(2*(1 + x23^2)*z2*z3 - x23*(1 + z2^2)*(1 + z3^2))*
            (2*(1 + x14^2)*z1*z4 - x14*(1 + z1^2)*(1 + z4^2)) + 
           x14*x23*(2*(1 + x^2)*z1*z2 - x*(1 + z1^2)*(1 + z2^2))*
            (2*(1 + x34^2)*z3*z4 - x34*(1 + z3^2)*(1 + z4^2))))/
        (x*x14*x23*x24*x34*(-1 + z3)*(1 + z3)*(z1 - x13*z3)^2*(x13 - z1*z3)^2*
         (1 - z3^2)^3)))/(8*(-1 + x)^3*(1 + x)^3*x13*(-1 + x34)^3*(1 + x34)^3*
      z2*(-(x13*z1) + z3)^2*(-1 + x13*z1*z3)^2*z4) + 
    (G^2*m1^2*m2^2*(1 - 3*x^2 - 3*x^4 + x^6)*(1 + x23^4)*
      (1 - 3*x34^2 - 3*x34^4 + x34^6)*z2*z3*
      ((4*(-(x23*z2) + z3)*(-1 + x23*z2*z3)*
         ((x23*(2*(1 + x^2)*z1*z2 - x*(1 + z1^2)*(1 + z2^2))*(-1 + z3^2)^2)/
           x + ((2*(1 + x13^2)*z1*z3 - x13*(1 + z1^2)*(1 + z3^2))*
            (2*z2*z3 + 2*x23^2*z2*z3 - x23*(1 + z2^2)*(1 + z3^2)))/x13)*
         (1 + z4^2))/((-z2 + x23*z3)*(-x23 + z2*z3)*(-1 + z3^2)) + 
       (4*(1 + z1^2)*(-(x23*z2) + z3)*(-1 + x23*z2*z3)*
         ((x23*(-1 + z3^2)^2*(2*(1 + x24^2)*z2*z4 - x24*(1 + z2^2)*
              (1 + z4^2)))/x24 + ((2*z2*z3 + 2*x23^2*z2*z3 - 
             x23*(1 + z2^2)*(1 + z3^2))*(2*(1 + x34^2)*z3*z4 - 
             x34*(1 + z3^2)*(1 + z4^2)))/x34))/((-z2 + x23*z3)*(-x23 + z2*z3)*
         (-1 + z3^2)) - (8*x*x13*x24*x34*z3*(-(x23*z2) + z3)*(-z2 + x23*z3)*
          (x23 - z2*z3)*(1 - x23*z2*z3)*(1 - z3^2)^3*(2*x23*z3 + 
           2*x23*z2^2*z3 - (1 + x23^2)*z2*(1 + z3^2))*(2*(1 + x14^2)*z1*z4 - 
           x14*(1 + z1^2)*(1 + z4^2)) + 4*x13*x14*x23^2*x34*
          (2*(1 + x^2)*z1*z2 - x*(1 + z1^2)*(1 + z2^2))*(1 - z3)*z3*(1 + z3)*
          (-1 + z3^2)^4*(-2*x23*(1 + z2^2)*z3 + z2*(1 + z3^2) + 
           x23^2*z2*(1 + z3^2))*(2*(1 + x24^2)*z2*z4 - x24*(1 + z2^2)*
            (1 + z4^2)) + x*x14*x24*(1 - z3)*(1 + z3)*(2*(1 + x13^2)*z1*z3 - 
           x13*(1 + z1^2)*(1 + z3^2))*(x23^3*(-1 + z2^2)^2*(1 + z2^2)*
            (-1 + z3^2)^4 + x23*(1 + z2^2)*(-1 + z3^2)^2*
            (2*z2*z3 + 2*x23^2*z2*z3 - x23*(1 + z2^2)*(1 + z3^2))^2 + 
           4*x23^2*(-1 + z2^2)^2*(-1 + z3^2)^2*(1 + z3^2)*
            (2*(1 + x23^2)*z2*z3 - x23*(1 + z2^2)*(1 + z3^2)) - 
           (1 + z3^2)*(2*(1 + x23^2)*z2*z3 - x23*(1 + z2^2)*(1 + z3^2))*
            (x23^2*(-1 + z2^2)^2 - 2*x23^2*(-1 + z2^2)^2*z3^2 + 
             x23^2*(-1 + z2^2)^2*z3^4 + (2*z2*z3 + 2*x23^2*z2*z3 - x23*
                (1 + z2^2)*(1 + z3^2))^2))*(2*(1 + x34^2)*z3*z4 - 
           x34*(1 + z3^2)*(1 + z4^2)) + 4*x14*x23*(1 - z3)*(1 + z3)*
          (-1 + z3^2)^2*(-4*x23*z2*(1 + z2^2)*z3^3 - 4*x23^3*z2*(1 + z2^2)*
            z3^3 + z2^2*z3^2*(1 + z3^2) + x23^4*z2^2*z3^2*(1 + z3^2) - 
           x23^2*(1 + z3^2)*(z2^2 - (1 + 6*z2^2 + z2^4)*z3^2 + z2^2*z3^4))*
          (x*x34*(2*(1 + x13^2)*z1*z3 - x13*(1 + z1^2)*(1 + z3^2))*
            (2*(1 + x24^2)*z2*z4 - x24*(1 + z2^2)*(1 + z4^2)) + 
           x13*x24*(2*(1 + x^2)*z1*z2 - x*(1 + z1^2)*(1 + z2^2))*
            (2*(1 + x34^2)*z3*z4 - x34*(1 + z3^2)*(1 + z4^2))))/
        (x*x13*x14*x24*x34*(-1 + z3)*(1 + z3)*(z2 - x23*z3)^2*(x23 - z2*z3)^2*
         (1 - z3^2)^3)))/(8*(-1 + x)^3*(1 + x)^3*x23*(-1 + x34)^3*(1 + x34)^3*
      z1*(-(x23*z2) + z3)^2*(-1 + x23*z2*z3)^2*z4)), 
  4*Pi*(-1/4*(G^2*m1^2*m2*(1 - 3*x^2 - 3*x^4 + x^6)^2*
       (2*m1*x14*x24^2 + 2*m1*x^2*x14*x24^2 + x*(-2*m1*x24*(1 + x24^2) - 
          2*m1*x14^2*x24*(1 + x24^2) + m2*x14*(1 + x24^4)))*
       ((4*m1*Pi*(1 + z1^2)*z4)/(z1*(m1 - m1*z4^2)) + 
        (4*Pi*z4*(1 + z4^2)*(-2*z1*z4 - 2*x14^2*z1*z4 + x14*(1 + z1^2)*
            (1 + z4^2)))/(x14*z1*(-1 + z4^2)^3)))/(Pi*x*(-1 + x^2)^6*x14*
       x24^2) - (G^2*m1^3*(1 - 3*x^2 - 3*x^4 + x^6)^2*
      (2*m2*x14^2*x24 + 2*m2*x^2*x14^2*x24 + 
       x*(m1*x24 + m1*x14^4*x24 - 2*m2*x14*(1 + x24^2) - 
         2*m2*x14^3*(1 + x24^2)))*((4*m2*Pi*(1 + z2^2)*z4)/
        (z2*(m1 - m1*z4^2)) + (4*m2*Pi*z4*(1 + z4^2)*
         (-2*z2*z4 - 2*x24^2*z2*z4 + x24*(1 + z2^2)*(1 + z4^2)))/
        (m1*x24*z2*(-1 + z4^2)^3)))/(4*Pi*x*(-1 + x^2)^6*x14^2*x24) - 
    (G^2*m1^2*(1 - 3*x34^2 - 3*x34^4 + x34^6)*
      (-4*m1*m2*x14*x24*x34^2*(-1 + x34^2)^3 + 8*m1*m2*x^2*x14*x24*x34^2*
        (-1 + x34^2)^3 + 24*m1*m2*x^4*x14*x24*x34^2*(-1 + x34^2)^3 + 
       8*m1*m2*x^6*x14*x24*x34^2*(-1 + x34^2)^3 - 4*m1*m2*x^8*x14*x24*x34^2*
        (-1 + x34^2)^3 + x*(4*m1*m2*(1 + x24^2)*x34^2*(-1 + x34^2)^3 + 
         4*m1*m2*x14^2*(1 + x24^2)*x34^2*(-1 + x34^2)^3 - 
         x14*x24*(m2^2 + 2*m1*m2*x34 + 2*m1^2*x34^2 + 2*m1*m2*x34^3 + 
           m2^2*x34^4)*(1 - 3*x34^2 - 3*x34^4 + x34^6)) + 
       3*x^3*(-4*m1*m2*(1 + x24^2)*x34^2*(-1 + x34^2)^3 - 
         4*m1*m2*x14^2*(1 + x24^2)*x34^2*(-1 + x34^2)^3 + 
         x14*x24*(m2^2 + 2*m1*m2*x34 + 2*m1^2*x34^2 + 2*m1*m2*x34^3 + 
           m2^2*x34^4)*(1 - 3*x34^2 - 3*x34^4 + x34^6)) - 
       3*x^5*(4*m1*m2*(1 + x24^2)*x34^2*(-1 + x34^2)^3 + 
         4*m1*m2*x14^2*(1 + x24^2)*x34^2*(-1 + x34^2)^3 + 
         x14*x24*(m2^2 + 2*m1*m2*x34 + 2*m1^2*x34^2 + 2*m1*m2*x34^3 + 
           m2^2*x34^4)*(1 - 3*x34^2 - 3*x34^4 + x34^6)) + 
       x^7*(4*m1*m2*(1 + x24^2)*x34^2*(-1 + x34^2)^3 + 
         4*m1*m2*x14^2*(1 + x24^2)*x34^2*(-1 + x34^2)^3 + 
         x14*x24*(m2^2 + 2*m1*m2*x34 + 2*m1^2*x34^2 + 2*m1*m2*x34^3 + 
           m2^2*x34^4)*(1 - 3*x34^2 - 3*x34^4 + x34^6)))*
      ((-4*m2*Pi*(1 + z3^2)*z4)/(z3*(m1 - m1*z4^2)) - 
       (4*m2*Pi*z4*(1 + z4^2)*(-2*z3*z4 - 2*x34^2*z3*z4 + 
          x34*(1 + z3^2)*(1 + z4^2)))/(m1*x34*z3*(-1 + z4^2)^3)))/
     (4*Pi*x*(-1 + x^2)^3*x14*x24*x34^2*(-1 + x34^2)^6) + 
    (G^2*m1^2*m2^2*(1 - 3*x^2 - 3*x^4 + x^6)^2*(1 + x14^4)*z1*z4*
      ((8*(1 + z2^2)*(-(x14*z1) + z4)*(-1 + x14*z1*z4)*
         ((x14*(2*(1 + x^2)*z1*z2 - x*(1 + z1^2)*(1 + z2^2))*(-1 + z4^2)^2)/
           x + ((2*z1*z4 + 2*x14^2*z1*z4 - x14*(1 + z1^2)*(1 + z4^2))*
            (2*(1 + x24^2)*z2*z4 - x24*(1 + z2^2)*(1 + z4^2)))/x24))/
        ((-z1 + x14*z4)*(-x14 + z1*z4)*(-1 + z4^2)) - 
       (4*x14^2*x24^2*(2*(1 + x^2)*z1*z2 - x*(1 + z1^2)*(1 + z2^2))^2*
          (1 - z4)*z4*(1 + z4)*(-1 + z4^2)^4*(-2*x14*(1 + z1^2)*z4 + 
           z1*(1 + z4^2) + x14^2*z1*(1 + z4^2)) + 8*x^2*x24^2*
          (4*z2^2 - (1 + z2^2)^2)*z4*(-(x14*z1) + z4)*(-z1 + x14*z4)*
          (x14 - z1*z4)*(1 - x14*z1*z4)*(1 - z4^2)^3*(2*x14*z4 + 
           2*x14*z1^2*z4 - (1 + x14^2)*z1*(1 + z4^2)) + 
         8*x*x14*x24*(2*(1 + x^2)*z1*z2 - x*(1 + z1^2)*(1 + z2^2))*(1 - z4)*
          (1 + z4)*(-1 + z4^2)^2*(2*(1 + x24^2)*z2*z4 - x24*(1 + z2^2)*
            (1 + z4^2))*(-4*x14*z1*(1 + z1^2)*z4^3 - 4*x14^3*z1*(1 + z1^2)*
            z4^3 + z1^2*z4^2*(1 + z4^2) + x14^4*z1^2*z4^2*(1 + z4^2) - 
           x14^2*(1 + z4^2)*(z1^2 - (1 + 6*z1^2 + z1^4)*z4^2 + z1^2*z4^4)) + 
         x^2*(1 - z4)*(1 + z4)*(2*(1 + x24^2)*z2*z4 - x24*(1 + z2^2)*
             (1 + z4^2))^2*(x14^3*(-1 + z1^2)^2*(1 + z1^2)*(-1 + z4^2)^4 + 
           x14*(1 + z1^2)*(-1 + z4^2)^2*(2*z1*z4 + 2*x14^2*z1*z4 - 
              x14*(1 + z1^2)*(1 + z4^2))^2 + 4*x14^2*(-1 + z1^2)^2*
            (-1 + z4^2)^2*(1 + z4^2)*(2*(1 + x14^2)*z1*z4 - 
             x14*(1 + z1^2)*(1 + z4^2)) - (1 + z4^2)*(2*(1 + x14^2)*z1*z4 - 
             x14*(1 + z1^2)*(1 + z4^2))*(x14^2*(-1 + z1^2)^2 - 
             2*x14^2*(-1 + z1^2)^2*z4^2 + x14^2*(-1 + z1^2)^2*z4^4 + 
             (2*z1*z4 + 2*x14^2*z1*z4 - x14*(1 + z1^2)*(1 + z4^2))^2)))/
        (x^2*x24^2*(-1 + z4)*(1 + z4)*(z1 - x14*z4)^2*(x14 - z1*z4)^2*
         (1 - z4^2)^3)))/(16*(-1 + x^2)^6*x14*z2^2*(-(x14*z1) + z4)^2*
      (-1 + x14*z1*z4)^2) + (G^2*m1^2*m2^2*(1 - 3*x^2 - 3*x^4 + x^6)*
      (1 + x14^4)*(1 - 3*x34^2 - 3*x34^4 + x34^6)*z1*z4*
      ((4*(1 + z3^2)*(-(x14*z1) + z4)*(-1 + x14*z1*z4)*
         ((x14*(2*(1 + x^2)*z1*z2 - x*(1 + z1^2)*(1 + z2^2))*(-1 + z4^2)^2)/
           x + ((2*z1*z4 + 2*x14^2*z1*z4 - x14*(1 + z1^2)*(1 + z4^2))*
            (2*(1 + x24^2)*z2*z4 - x24*(1 + z2^2)*(1 + z4^2)))/x24))/
        ((-z1 + x14*z4)*(-x14 + z1*z4)*(-1 + z4^2)) + 
       (4*(1 + z2^2)*(-(x14*z1) + z4)*(-1 + x14*z1*z4)*
         ((x14*(2*(1 + x13^2)*z1*z3 - x13*(1 + z1^2)*(1 + z3^2))*
            (-1 + z4^2)^2)/x13 + ((2*z1*z4 + 2*x14^2*z1*z4 - 
             x14*(1 + z1^2)*(1 + z4^2))*(2*(1 + x34^2)*z3*z4 - 
             x34*(1 + z3^2)*(1 + z4^2)))/x34))/((-z1 + x14*z4)*(-x14 + z1*z4)*
         (-1 + z4^2)) - (4*x14^2*x23*x24*x34*(2*(1 + x^2)*z1*z2 - 
           x*(1 + z1^2)*(1 + z2^2))*(2*(1 + x13^2)*z1*z3 - 
           x13*(1 + z1^2)*(1 + z3^2))*(1 - z4)*z4*(1 + z4)*(-1 + z4^2)^4*
          (-2*x14*(1 + z1^2)*z4 + z1*(1 + z4^2) + x14^2*z1*(1 + z4^2)) + 
         8*x*x13*x24*x34*(2*(1 + x23^2)*z2*z3 - x23*(1 + z2^2)*(1 + z3^2))*z4*
          (-(x14*z1) + z4)*(-z1 + x14*z4)*(x14 - z1*z4)*(1 - x14*z1*z4)*
          (1 - z4^2)^3*(2*x14*z4 + 2*x14*z1^2*z4 - (1 + x14^2)*z1*
            (1 + z4^2)) + 4*x14*x23*(1 - z4)*(1 + z4)*(-1 + z4^2)^2*
          (-4*x14*z1*(1 + z1^2)*z4^3 - 4*x14^3*z1*(1 + z1^2)*z4^3 + 
           z1^2*z4^2*(1 + z4^2) + x14^4*z1^2*z4^2*(1 + z4^2) - 
           x14^2*(1 + z4^2)*(z1^2 - (1 + 6*z1^2 + z1^4)*z4^2 + z1^2*z4^4))*
          (x*x34*(2*(1 + x13^2)*z1*z3 - x13*(1 + z1^2)*(1 + z3^2))*
            (2*(1 + x24^2)*z2*z4 - x24*(1 + z2^2)*(1 + z4^2)) + 
           x13*x24*(2*(1 + x^2)*z1*z2 - x*(1 + z1^2)*(1 + z2^2))*
            (2*(1 + x34^2)*z3*z4 - x34*(1 + z3^2)*(1 + z4^2))) + 
         x*x13*x23*(1 - z4)*(1 + z4)*(2*(1 + x24^2)*z2*z4 - 
           x24*(1 + z2^2)*(1 + z4^2))*(2*(1 + x34^2)*z3*z4 - 
           x34*(1 + z3^2)*(1 + z4^2))*(x14^3*(-1 + z1^2)^2*(1 + z1^2)*
            (-1 + z4^2)^4 + x14*(1 + z1^2)*(-1 + z4^2)^2*
            (2*z1*z4 + 2*x14^2*z1*z4 - x14*(1 + z1^2)*(1 + z4^2))^2 + 
           4*x14^2*(-1 + z1^2)^2*(-1 + z4^2)^2*(1 + z4^2)*
            (2*(1 + x14^2)*z1*z4 - x14*(1 + z1^2)*(1 + z4^2)) - 
           (1 + z4^2)*(2*(1 + x14^2)*z1*z4 - x14*(1 + z1^2)*(1 + z4^2))*
            (x14^2*(-1 + z1^2)^2 - 2*x14^2*(-1 + z1^2)^2*z4^2 + 
             x14^2*(-1 + z1^2)^2*z4^4 + (2*z1*z4 + 2*x14^2*z1*z4 - x14*
                (1 + z1^2)*(1 + z4^2))^2)))/(x*x13*x23*x24*x34*(-1 + z4)*
         (1 + z4)*(z1 - x14*z4)^2*(x14 - z1*z4)^2*(1 - z4^2)^3)))/
     (8*(-1 + x)^3*(1 + x)^3*x14*(-1 + x34)^3*(1 + x34)^3*z2*z3*
      (-(x14*z1) + z4)^2*(-1 + x14*z1*z4)^2) + 
    (G^2*m1^2*m2^2*(1 + x14^4)*(1 - 3*x34^2 - 3*x34^4 + x34^6)^2*z1*z4*
      ((8*(1 + z3^2)*(-(x14*z1) + z4)*(-1 + x14*z1*z4)*
         ((x14*(2*(1 + x13^2)*z1*z3 - x13*(1 + z1^2)*(1 + z3^2))*
            (-1 + z4^2)^2)/x13 + ((2*z1*z4 + 2*x14^2*z1*z4 - 
             x14*(1 + z1^2)*(1 + z4^2))*(2*(1 + x34^2)*z3*z4 - 
             x34*(1 + z3^2)*(1 + z4^2)))/x34))/((-z1 + x14*z4)*(-x14 + z1*z4)*
         (-1 + z4^2)) - (4*x14^2*x34^2*(2*(1 + x13^2)*z1*z3 - 
            x13*(1 + z1^2)*(1 + z3^2))^2*(1 - z4)*z4*(1 + z4)*(-1 + z4^2)^4*
          (-2*x14*(1 + z1^2)*z4 + z1*(1 + z4^2) + x14^2*z1*(1 + z4^2)) + 
         8*x13^2*x34^2*(4*z3^2 - (1 + z3^2)^2)*z4*(-(x14*z1) + z4)*
          (-z1 + x14*z4)*(x14 - z1*z4)*(1 - x14*z1*z4)*(1 - z4^2)^3*
          (2*x14*z4 + 2*x14*z1^2*z4 - (1 + x14^2)*z1*(1 + z4^2)) + 
         8*x13*x14*x34*(2*(1 + x13^2)*z1*z3 - x13*(1 + z1^2)*(1 + z3^2))*
          (1 - z4)*(1 + z4)*(-1 + z4^2)^2*(2*(1 + x34^2)*z3*z4 - 
           x34*(1 + z3^2)*(1 + z4^2))*(-4*x14*z1*(1 + z1^2)*z4^3 - 
           4*x14^3*z1*(1 + z1^2)*z4^3 + z1^2*z4^2*(1 + z4^2) + 
           x14^4*z1^2*z4^2*(1 + z4^2) - x14^2*(1 + z4^2)*
            (z1^2 - (1 + 6*z1^2 + z1^4)*z4^2 + z1^2*z4^4)) + 
         x13^2*(1 - z4)*(1 + z4)*(2*(1 + x34^2)*z3*z4 - x34*(1 + z3^2)*
             (1 + z4^2))^2*(x14^3*(-1 + z1^2)^2*(1 + z1^2)*(-1 + z4^2)^4 + 
           x14*(1 + z1^2)*(-1 + z4^2)^2*(2*z1*z4 + 2*x14^2*z1*z4 - 
              x14*(1 + z1^2)*(1 + z4^2))^2 + 4*x14^2*(-1 + z1^2)^2*
            (-1 + z4^2)^2*(1 + z4^2)*(2*(1 + x14^2)*z1*z4 - 
             x14*(1 + z1^2)*(1 + z4^2)) - (1 + z4^2)*(2*(1 + x14^2)*z1*z4 - 
             x14*(1 + z1^2)*(1 + z4^2))*(x14^2*(-1 + z1^2)^2 - 
             2*x14^2*(-1 + z1^2)^2*z4^2 + x14^2*(-1 + z1^2)^2*z4^4 + 
             (2*z1*z4 + 2*x14^2*z1*z4 - x14*(1 + z1^2)*(1 + z4^2))^2)))/
        (x13^2*x34^2*(-1 + z4)*(1 + z4)*(z1 - x14*z4)^2*(x14 - z1*z4)^2*
         (1 - z4^2)^3)))/(16*x14*(-1 + x34^2)^6*z3^2*(-(x14*z1) + z4)^2*
      (-1 + x14*z1*z4)^2) + (G^2*m1^3*m2*(1 - 3*x^2 - 3*x^4 + x^6)^2*
      (1 + x24^4)*z2*z4*((8*(1 + z1^2)*(-(x24*z2) + z4)*(-1 + x24*z2*z4)*
         ((x24*(2*(1 + x^2)*z1*z2 - x*(1 + z1^2)*(1 + z2^2))*(-1 + z4^2)^2)/
           x + ((2*(1 + x14^2)*z1*z4 - x14*(1 + z1^2)*(1 + z4^2))*
            (2*z2*z4 + 2*x24^2*z2*z4 - x24*(1 + z2^2)*(1 + z4^2)))/x14))/
        ((-z2 + x24*z4)*(-x24 + z2*z4)*(-1 + z4^2)) - 
       (4*x14^2*x24^2*(2*(1 + x^2)*z1*z2 - x*(1 + z1^2)*(1 + z2^2))^2*
          (1 - z4)*z4*(1 + z4)*(-1 + z4^2)^4*(-2*x24*(1 + z2^2)*z4 + 
           z2*(1 + z4^2) + x24^2*z2*(1 + z4^2)) + 8*x^2*x14^2*
          (4*z1^2 - (1 + z1^2)^2)*z4*(-(x24*z2) + z4)*(-z2 + x24*z4)*
          (x24 - z2*z4)*(1 - x24*z2*z4)*(1 - z4^2)^3*(2*x24*z4 + 
           2*x24*z2^2*z4 - (1 + x24^2)*z2*(1 + z4^2)) + 
         8*x*x14*x24*(2*(1 + x^2)*z1*z2 - x*(1 + z1^2)*(1 + z2^2))*(1 - z4)*
          (1 + z4)*(-1 + z4^2)^2*(2*(1 + x14^2)*z1*z4 - x14*(1 + z1^2)*
            (1 + z4^2))*(-4*x24*z2*(1 + z2^2)*z4^3 - 4*x24^3*z2*(1 + z2^2)*
            z4^3 + z2^2*z4^2*(1 + z4^2) + x24^4*z2^2*z4^2*(1 + z4^2) - 
           x24^2*(1 + z4^2)*(z2^2 - (1 + 6*z2^2 + z2^4)*z4^2 + z2^2*z4^4)) + 
         x^2*(1 - z4)*(1 + z4)*(2*(1 + x14^2)*z1*z4 - x14*(1 + z1^2)*
             (1 + z4^2))^2*(x24^3*(-1 + z2^2)^2*(1 + z2^2)*(-1 + z4^2)^4 + 
           x24*(1 + z2^2)*(-1 + z4^2)^2*(2*z2*z4 + 2*x24^2*z2*z4 - 
              x24*(1 + z2^2)*(1 + z4^2))^2 + 4*x24^2*(-1 + z2^2)^2*
            (-1 + z4^2)^2*(1 + z4^2)*(2*(1 + x24^2)*z2*z4 - 
             x24*(1 + z2^2)*(1 + z4^2)) - (1 + z4^2)*(2*(1 + x24^2)*z2*z4 - 
             x24*(1 + z2^2)*(1 + z4^2))*(x24^2*(-1 + z2^2)^2 - 
             2*x24^2*(-1 + z2^2)^2*z4^2 + x24^2*(-1 + z2^2)^2*z4^4 + 
             (2*z2*z4 + 2*x24^2*z2*z4 - x24*(1 + z2^2)*(1 + z4^2))^2)))/
        (x^2*x14^2*(-1 + z4)*(1 + z4)*(z2 - x24*z4)^2*(x24 - z2*z4)^2*
         (1 - z4^2)^3)))/(16*(-1 + x^2)^6*x24*z1^2*(-(x24*z2) + z4)^2*
      (-1 + x24*z2*z4)^2) + (G^2*m1^2*m2^2*(1 - 3*x^2 - 3*x^4 + x^6)*
      (1 + x24^4)*(1 - 3*x34^2 - 3*x34^4 + x34^6)*z2*z4*
      ((4*(1 + z3^2)*(-(x24*z2) + z4)*(-1 + x24*z2*z4)*
         ((x24*(2*(1 + x^2)*z1*z2 - x*(1 + z1^2)*(1 + z2^2))*(-1 + z4^2)^2)/
           x + ((2*(1 + x14^2)*z1*z4 - x14*(1 + z1^2)*(1 + z4^2))*
            (2*z2*z4 + 2*x24^2*z2*z4 - x24*(1 + z2^2)*(1 + z4^2)))/x14))/
        ((-z2 + x24*z4)*(-x24 + z2*z4)*(-1 + z4^2)) + 
       (4*(1 + z1^2)*(-(x24*z2) + z4)*(-1 + x24*z2*z4)*
         ((x24*(2*(1 + x23^2)*z2*z3 - x23*(1 + z2^2)*(1 + z3^2))*
            (-1 + z4^2)^2)/x23 + ((2*z2*z4 + 2*x24^2*z2*z4 - 
             x24*(1 + z2^2)*(1 + z4^2))*(2*(1 + x34^2)*z3*z4 - 
             x34*(1 + z3^2)*(1 + z4^2)))/x34))/((-z2 + x24*z4)*(-x24 + z2*z4)*
         (-1 + z4^2)) - (4*x13*x14*x24^2*x34*(2*(1 + x^2)*z1*z2 - 
           x*(1 + z1^2)*(1 + z2^2))*(2*(1 + x23^2)*z2*z3 - 
           x23*(1 + z2^2)*(1 + z3^2))*(1 - z4)*z4*(1 + z4)*(-1 + z4^2)^4*
          (-2*x24*(1 + z2^2)*z4 + z2*(1 + z4^2) + x24^2*z2*(1 + z4^2)) + 
         8*x*x14*x23*x34*(2*(1 + x13^2)*z1*z3 - x13*(1 + z1^2)*(1 + z3^2))*z4*
          (-(x24*z2) + z4)*(-z2 + x24*z4)*(x24 - z2*z4)*(1 - x24*z2*z4)*
          (1 - z4^2)^3*(2*x24*z4 + 2*x24*z2^2*z4 - (1 + x24^2)*z2*
            (1 + z4^2)) + 4*x13*x24*(1 - z4)*(1 + z4)*(-1 + z4^2)^2*
          (-4*x24*z2*(1 + z2^2)*z4^3 - 4*x24^3*z2*(1 + z2^2)*z4^3 + 
           z2^2*z4^2*(1 + z4^2) + x24^4*z2^2*z4^2*(1 + z4^2) - 
           x24^2*(1 + z4^2)*(z2^2 - (1 + 6*z2^2 + z2^4)*z4^2 + z2^2*z4^4))*
          (x*x34*(2*(1 + x23^2)*z2*z3 - x23*(1 + z2^2)*(1 + z3^2))*
            (2*(1 + x14^2)*z1*z4 - x14*(1 + z1^2)*(1 + z4^2)) + 
           x14*x23*(2*(1 + x^2)*z1*z2 - x*(1 + z1^2)*(1 + z2^2))*
            (2*(1 + x34^2)*z3*z4 - x34*(1 + z3^2)*(1 + z4^2))) + 
         x*x13*x23*(1 - z4)*(1 + z4)*(2*(1 + x14^2)*z1*z4 - 
           x14*(1 + z1^2)*(1 + z4^2))*(2*(1 + x34^2)*z3*z4 - 
           x34*(1 + z3^2)*(1 + z4^2))*(x24^3*(-1 + z2^2)^2*(1 + z2^2)*
            (-1 + z4^2)^4 + x24*(1 + z2^2)*(-1 + z4^2)^2*
            (2*z2*z4 + 2*x24^2*z2*z4 - x24*(1 + z2^2)*(1 + z4^2))^2 + 
           4*x24^2*(-1 + z2^2)^2*(-1 + z4^2)^2*(1 + z4^2)*
            (2*(1 + x24^2)*z2*z4 - x24*(1 + z2^2)*(1 + z4^2)) - 
           (1 + z4^2)*(2*(1 + x24^2)*z2*z4 - x24*(1 + z2^2)*(1 + z4^2))*
            (x24^2*(-1 + z2^2)^2 - 2*x24^2*(-1 + z2^2)^2*z4^2 + 
             x24^2*(-1 + z2^2)^2*z4^4 + (2*z2*z4 + 2*x24^2*z2*z4 - x24*
                (1 + z2^2)*(1 + z4^2))^2)))/(x*x13*x14*x23*x34*(-1 + z4)*
         (1 + z4)*(z2 - x24*z4)^2*(x24 - z2*z4)^2*(1 - z4^2)^3)))/
     (8*(-1 + x)^3*(1 + x)^3*x24*(-1 + x34)^3*(1 + x34)^3*z1*z3*
      (-(x24*z2) + z4)^2*(-1 + x24*z2*z4)^2) + 
    (G^2*m1*m2^3*(1 + x24^4)*(1 - 3*x34^2 - 3*x34^4 + x34^6)^2*z2*z4*
      ((8*(1 + z3^2)*(-(x24*z2) + z4)*(-1 + x24*z2*z4)*
         ((x24*(2*(1 + x23^2)*z2*z3 - x23*(1 + z2^2)*(1 + z3^2))*
            (-1 + z4^2)^2)/x23 + ((2*z2*z4 + 2*x24^2*z2*z4 - 
             x24*(1 + z2^2)*(1 + z4^2))*(2*(1 + x34^2)*z3*z4 - 
             x34*(1 + z3^2)*(1 + z4^2)))/x34))/((-z2 + x24*z4)*(-x24 + z2*z4)*
         (-1 + z4^2)) - (4*x24^2*x34^2*(2*(1 + x23^2)*z2*z3 - 
            x23*(1 + z2^2)*(1 + z3^2))^2*(1 - z4)*z4*(1 + z4)*(-1 + z4^2)^4*
          (-2*x24*(1 + z2^2)*z4 + z2*(1 + z4^2) + x24^2*z2*(1 + z4^2)) + 
         8*x23^2*x34^2*(4*z3^2 - (1 + z3^2)^2)*z4*(-(x24*z2) + z4)*
          (-z2 + x24*z4)*(x24 - z2*z4)*(1 - x24*z2*z4)*(1 - z4^2)^3*
          (2*x24*z4 + 2*x24*z2^2*z4 - (1 + x24^2)*z2*(1 + z4^2)) + 
         8*x23*x24*x34*(2*(1 + x23^2)*z2*z3 - x23*(1 + z2^2)*(1 + z3^2))*
          (1 - z4)*(1 + z4)*(-1 + z4^2)^2*(2*(1 + x34^2)*z3*z4 - 
           x34*(1 + z3^2)*(1 + z4^2))*(-4*x24*z2*(1 + z2^2)*z4^3 - 
           4*x24^3*z2*(1 + z2^2)*z4^3 + z2^2*z4^2*(1 + z4^2) + 
           x24^4*z2^2*z4^2*(1 + z4^2) - x24^2*(1 + z4^2)*
            (z2^2 - (1 + 6*z2^2 + z2^4)*z4^2 + z2^2*z4^4)) + 
         x23^2*(1 - z4)*(1 + z4)*(2*(1 + x34^2)*z3*z4 - x34*(1 + z3^2)*
             (1 + z4^2))^2*(x24^3*(-1 + z2^2)^2*(1 + z2^2)*(-1 + z4^2)^4 + 
           x24*(1 + z2^2)*(-1 + z4^2)^2*(2*z2*z4 + 2*x24^2*z2*z4 - 
              x24*(1 + z2^2)*(1 + z4^2))^2 + 4*x24^2*(-1 + z2^2)^2*
            (-1 + z4^2)^2*(1 + z4^2)*(2*(1 + x24^2)*z2*z4 - 
             x24*(1 + z2^2)*(1 + z4^2)) - (1 + z4^2)*(2*(1 + x24^2)*z2*z4 - 
             x24*(1 + z2^2)*(1 + z4^2))*(x24^2*(-1 + z2^2)^2 - 
             2*x24^2*(-1 + z2^2)^2*z4^2 + x24^2*(-1 + z2^2)^2*z4^4 + 
             (2*z2*z4 + 2*x24^2*z2*z4 - x24*(1 + z2^2)*(1 + z4^2))^2)))/
        (x23^2*x34^2*(-1 + z4)*(1 + z4)*(z2 - x24*z4)^2*(x24 - z2*z4)^2*
         (1 - z4^2)^3)))/(16*x24*(-1 + x34^2)^6*z3^2*(-(x24*z2) + z4)^2*
      (-1 + x24*z2*z4)^2)), 
  4*Pi*(-1/4*(G^2*m1^2*m2^4*(1 - 3*x^2 - 3*x^4 + x^6)^2*(1 + x13^4)*
       ((-2*(1 + z2^2)^2)/((-(m1*m2) + m1*m2*x13^2)*z2^2) + 
        (2*x13*z1*(1 + z2^2)*z3*(-((-2/x - 2*x + ((1 + z1^2)*(1 + z2^2))/(z1*
                z2))*(-2*x13*z3 - 2*x13*z1^2*z3 + (1 + x13^2)*z1*(1 + 
                z3^2))) + (2*x13*z1 - (1 + x13^2)*(1 + z1^2)*z3 + 
             2*x13*z1*z3^2)*(-2/x23 - 2*x23 + ((1 + z2^2)*(1 + z3^2))/
              (z2*z3))))/(m1*m2*(-1 + x13^2)*z2*(x13*z1 - z3)*(-z1 + x13*z3)*
          (x13 - z1*z3)*(-1 + x13*z1*z3)) - 
        (-2*x^2*(-1 + x13^2)^2*x23^2*z1^2*(4*z2^2 - (1 + z2^2)^2)*z3^2*
           (-(x13*z1) + z3)*(-z1 + x13*z3)*(x13 - z1*z3)*(1 - x13*z1*z3) + 
          x13^2*x23^2*(2*(1 + x^2)*z1*z2 - x*(1 + z1^2)*(1 + z2^2))^2*z3*
           (2*x13^2*(1 + 4*z1^2 + z1^4)*z3^3 + z1^2*z3*(1 + z3^4) + 
            x13^4*z1^2*z3*(1 + z3^4) - 2*x13*z1*(1 + z1^2)*(z3^2 + z3^4) - 
            2*x13^3*z1*(1 + z1^2)*(z3^2 + z3^4)) + x^2*x13^2*z1^2*
           (2*(1 + x23^2)*z2*z3 - x23*(1 + z2^2)*(1 + z3^2))^2*
           ((1 + x13^4)*z3^2 + (1 + x13^4)*z1^4*z3^2 - 2*x13*(1 + x13^2)*z1*
             z3*(1 + z3^2) - 2*x13*(1 + x13^2)*z1^3*z3*(1 + z3^2) + 
            2*x13^2*z1^2*(1 + 4*z3^2 + z3^4)) + 2*x*x13*x23*z1*
           (2*(1 + x^2)*z1*z2 - x*(1 + z1^2)*(1 + z2^2))*z3*
           (2*(1 + x23^2)*z2*z3 - x23*(1 + z2^2)*(1 + z3^2))*
           (z1^2*z3^2 + x13^6*z1^2*z3^2 + 4*x13^3*z1*(1 + z1^2)*z3*
             (1 + z3^2) - x13^2*(z1^2 + z3^2*(1 + z1^4 + z1^2*(5 + z3^2))) - 
            x13^4*(z1^2 + z3^2*(1 + z1^4 + z1^2*(5 + z3^2)))))/
         (m1*m2*x^2*(-1 + x13^2)*x23^2*z2^2*(-(x13*z1) + z3)^2*
          (z1 - x13*z3)^2*(x13 - z1*z3)^2*(-1 + x13*z1*z3)^2)))/
      ((-1 + x^2)^6*x13) - (G^2*m1^4*m2^2*(1 + x13^4)*
      (1 - 3*x34^2 - 3*x34^4 + x34^6)^2*
      ((-2*(1 + z4^2)^2)/((-(m1*m2) + m1*m2*x13^2)*z4^2) + 
       (2*x13*z1*z3*(1 + z4^2)*(-((-2*x13*z3 - 2*x13*z1^2*z3 + 
             (1 + x13^2)*z1*(1 + z3^2))*(-2/x14 - 2*x14 + 
             ((1 + z1^2)*(1 + z4^2))/(z1*z4))) + 
          (2*x13*z1 - (1 + x13^2)*(1 + z1^2)*z3 + 2*x13*z1*z3^2)*
           (-2/x34 - 2*x34 + ((1 + z3^2)*(1 + z4^2))/(z3*z4))))/
        (m1*m2*(-1 + x13^2)*(x13*z1 - z3)*(-z1 + x13*z3)*(x13 - z1*z3)*
         (-1 + x13*z1*z3)*z4) - 
       (x13^2*x34^2*z3*(2*x13^2*(1 + 4*z1^2 + z1^4)*z3^3 + 
           z1^2*z3*(1 + z3^4) + x13^4*z1^2*z3*(1 + z3^4) - 
           2*x13*z1*(1 + z1^2)*(z3^2 + z3^4) - 2*x13^3*z1*(1 + z1^2)*
            (z3^2 + z3^4))*(2*(1 + x14^2)*z1*z4 - x14*(1 + z1^2)*(1 + z4^2))^
           2 + 2*x13*x14*x34*z1*z3*(z1^2*z3^2 + x13^6*z1^2*z3^2 + 
           4*x13^3*z1*(1 + z1^2)*z3*(1 + z3^2) - 
           x13^2*(z1^2 + z3^2*(1 + z1^4 + z1^2*(5 + z3^2))) - 
           x13^4*(z1^2 + z3^2*(1 + z1^4 + z1^2*(5 + z3^2))))*
          (2*(1 + x14^2)*z1*z4 - x14*(1 + z1^2)*(1 + z4^2))*
          (2*(1 + x34^2)*z3*z4 - x34*(1 + z3^2)*(1 + z4^2)) + 
         x13^2*x14^2*z1^2*((1 + x13^4)*z3^2 + (1 + x13^4)*z1^4*z3^2 - 
           2*x13*(1 + x13^2)*z1*z3*(1 + z3^2) - 2*x13*(1 + x13^2)*z1^3*z3*
            (1 + z3^2) + 2*x13^2*z1^2*(1 + 4*z3^2 + z3^4))*
          (2*(1 + x34^2)*z3*z4 - x34*(1 + z3^2)*(1 + z4^2))^2 - 
         2*(-1 + x13^2)^2*x14^2*x34^2*z1^2*z3^2*(-(x13*z1) + z3)*
          (-z1 + x13*z3)*(x13 - z1*z3)*(1 - x13*z1*z3)*
          (4*z4^2 - (1 + z4^2)^2))/(m1*m2*(-1 + x13^2)*x14^2*x34^2*
         (-(x13*z1) + z3)^2*(z1 - x13*z3)^2*(x13 - z1*z3)^2*
         (-1 + x13*z1*z3)^2*z4^2)))/(4*x13*(-1 + x34^2)^6) - 
    (G^2*m1^3*m2^3*(1 - 3*x^2 - 3*x^4 + x^6)*(1 + x13^4)*
      (1 - 3*x34^2 - 3*x34^4 + x34^6)*((-2*(1 + z2^2)*(1 + z4^2))/
        ((-(m1*m2) + m1*m2*x13^2)*z2*z4) + 
       (x13*z1*z3*(-((-2/x - 2*x + ((1 + z1^2)*(1 + z2^2))/(z1*z2))*
            (-2*x13*z3 - 2*x13*z1^2*z3 + (1 + x13^2)*z1*(1 + z3^2))) + 
          (2*x13*z1 - (1 + x13^2)*(1 + z1^2)*z3 + 2*x13*z1*z3^2)*
           (-2/x23 - 2*x23 + ((1 + z2^2)*(1 + z3^2))/(z2*z3)))*(1 + z4^2))/
        (m1*m2*(-1 + x13^2)*(x13*z1 - z3)*(-z1 + x13*z3)*(x13 - z1*z3)*
         (-1 + x13*z1*z3)*z4) + (x13*z1*(1 + z2^2)*z3*
         (-((-2*x13*z3 - 2*x13*z1^2*z3 + (1 + x13^2)*z1*(1 + z3^2))*
            (-2/x14 - 2*x14 + ((1 + z1^2)*(1 + z4^2))/(z1*z4))) + 
          (2*x13*z1 - (1 + x13^2)*(1 + z1^2)*z3 + 2*x13*z1*z3^2)*
           (-2/x34 - 2*x34 + ((1 + z3^2)*(1 + z4^2))/(z3*z4))))/
        (m1*m2*(-1 + x13^2)*z2*(x13*z1 - z3)*(-z1 + x13*z3)*(x13 - z1*z3)*
         (-1 + x13*z1*z3)) - (x13^2*x23*x24*x34*(2*(1 + x^2)*z1*z2 - 
           x*(1 + z1^2)*(1 + z2^2))*z3*(2*x13^2*(1 + 4*z1^2 + z1^4)*z3^3 + 
           z1^2*z3*(1 + z3^4) + x13^4*z1^2*z3*(1 + z3^4) - 
           2*x13*z1*(1 + z1^2)*(z3^2 + z3^4) - 2*x13^3*z1*(1 + z1^2)*
            (z3^2 + z3^4))*(2*(1 + x14^2)*z1*z4 - x14*(1 + z1^2)*
            (1 + z4^2)) - 2*x*(-1 + x13^2)^2*x14*x23*x34*z1^2*z3^2*
          (-(x13*z1) + z3)*(-z1 + x13*z3)*(x13 - z1*z3)*(1 - x13*z1*z3)*
          (2*(1 + x24^2)*z2*z4 - x24*(1 + z2^2)*(1 + z4^2)) + 
         x*x13^2*x14*x24*z1^2*(2*(1 + x23^2)*z2*z3 - x23*(1 + z2^2)*
            (1 + z3^2))*((1 + x13^4)*z3^2 + (1 + x13^4)*z1^4*z3^2 - 
           2*x13*(1 + x13^2)*z1*z3*(1 + z3^2) - 2*x13*(1 + x13^2)*z1^3*z3*
            (1 + z3^2) + 2*x13^2*z1^2*(1 + 4*z3^2 + z3^4))*
          (2*(1 + x34^2)*z3*z4 - x34*(1 + z3^2)*(1 + z4^2)) + 
         x13*x24*z1*z3*(z1^2*z3^2 + x13^6*z1^2*z3^2 + 4*x13^3*z1*(1 + z1^2)*
            z3*(1 + z3^2) - x13^2*(z1^2 + z3^2*(1 + z1^4 + z1^2*
                (5 + z3^2))) - x13^4*(z1^2 + z3^2*(1 + z1^4 + z1^2*
                (5 + z3^2))))*(x*x34*(2*(1 + x23^2)*z2*z3 - 
             x23*(1 + z2^2)*(1 + z3^2))*(2*(1 + x14^2)*z1*z4 - 
             x14*(1 + z1^2)*(1 + z4^2)) + x14*x23*(2*(1 + x^2)*z1*z2 - 
             x*(1 + z1^2)*(1 + z2^2))*(2*(1 + x34^2)*z3*z4 - 
             x34*(1 + z3^2)*(1 + z4^2))))/(m1*m2*x*(-1 + x13^2)*x14*x23*x24*
         x34*z2*(-(x13*z1) + z3)^2*(z1 - x13*z3)^2*(x13 - z1*z3)^2*
         (-1 + x13*z1*z3)^2*z4)))/(2*(-1 + x)^3*(1 + x)^3*x13*(-1 + x34)^3*
      (1 + x34)^3)), 
  4*Pi*(-1/4*(G^2*m1^4*m2^2*(1 - 3*x^2 - 3*x^4 + x^6)^2*(1 + x24^4)*
       ((-2*(1 + z1^2)^2)/((-(m1*m2) + m1*m2*x24^2)*z1^2) + 
        (2*x24*(1 + z1^2)*z2*z4*(-((-2/x - 2*x + ((1 + z1^2)*(1 + z2^2))/(z1*
                z2))*(-2*x24*z4 - 2*x24*z2^2*z4 + (1 + x24^2)*z2*(1 + 
                z4^2))) + (2*x24*z2 - (1 + x24^2)*(1 + z2^2)*z4 + 
             2*x24*z2*z4^2)*(-2/x14 - 2*x14 + ((1 + z1^2)*(1 + z4^2))/
              (z1*z4))))/(m1*m2*(-1 + x24^2)*z1*(x24*z2 - z4)*(-z2 + x24*z4)*
          (x24 - z2*z4)*(-1 + x24*z2*z4)) - 
        (-2*x^2*x14^2*(-1 + x24^2)^2*(4*z1^2 - (1 + z1^2)^2)*z2^2*z4^2*
           (-(x24*z2) + z4)*(-z2 + x24*z4)*(x24 - z2*z4)*(1 - x24*z2*z4) + 
          x14^2*x24^2*(2*(1 + x^2)*z1*z2 - x*(1 + z1^2)*(1 + z2^2))^2*z4*
           (2*x24^2*(1 + 4*z2^2 + z2^4)*z4^3 + z2^2*z4*(1 + z4^4) + 
            x24^4*z2^2*z4*(1 + z4^4) - 2*x24*z2*(1 + z2^2)*(z4^2 + z4^4) - 
            2*x24^3*z2*(1 + z2^2)*(z4^2 + z4^4)) + x^2*x24^2*z2^2*
           (2*(1 + x14^2)*z1*z4 - x14*(1 + z1^2)*(1 + z4^2))^2*
           ((1 + x24^4)*z4^2 + (1 + x24^4)*z2^4*z4^2 - 2*x24*(1 + x24^2)*z2*
             z4*(1 + z4^2) - 2*x24*(1 + x24^2)*z2^3*z4*(1 + z4^2) + 
            2*x24^2*z2^2*(1 + 4*z4^2 + z4^4)) + 2*x*x14*x24*z2*
           (2*(1 + x^2)*z1*z2 - x*(1 + z1^2)*(1 + z2^2))*z4*
           (2*(1 + x14^2)*z1*z4 - x14*(1 + z1^2)*(1 + z4^2))*
           (z2^2*z4^2 + x24^6*z2^2*z4^2 + 4*x24^3*z2*(1 + z2^2)*z4*
             (1 + z4^2) - x24^2*(z2^2 + z4^2*(1 + z2^4 + z2^2*(5 + z4^2))) - 
            x24^4*(z2^2 + z4^2*(1 + z2^4 + z2^2*(5 + z4^2)))))/
         (m1*m2*x^2*x14^2*(-1 + x24^2)*z1^2*(-(x24*z2) + z4)^2*
          (z2 - x24*z4)^2*(x24 - z2*z4)^2*(-1 + x24*z2*z4)^2)))/
      ((-1 + x^2)^6*x24) - (G^2*m1^2*m2^4*(1 + x24^4)*
      (1 - 3*x34^2 - 3*x34^4 + x34^6)^2*
      ((-2*(1 + z3^2)^2)/((-(m1*m2) + m1*m2*x24^2)*z3^2) + 
       (2*x24*z2*(1 + z3^2)*z4*(-((-2/x23 - 2*x23 + ((1 + z2^2)*(1 + z3^2))/
              (z2*z3))*(-2*x24*z4 - 2*x24*z2^2*z4 + (1 + x24^2)*z2*
              (1 + z4^2))) + (2*x24*z2 - (1 + x24^2)*(1 + z2^2)*z4 + 
            2*x24*z2*z4^2)*(-2/x34 - 2*x34 + ((1 + z3^2)*(1 + z4^2))/
             (z3*z4))))/(m1*m2*(-1 + x24^2)*z3*(x24*z2 - z4)*(-z2 + x24*z4)*
         (x24 - z2*z4)*(-1 + x24*z2*z4)) - 
       (-2*x23^2*(-1 + x24^2)^2*x34^2*z2^2*(4*z3^2 - (1 + z3^2)^2)*z4^2*
          (-(x24*z2) + z4)*(-z2 + x24*z4)*(x24 - z2*z4)*(1 - x24*z2*z4) + 
         x24^2*x34^2*(2*(1 + x23^2)*z2*z3 - x23*(1 + z2^2)*(1 + z3^2))^2*z4*
          (2*x24^2*(1 + 4*z2^2 + z2^4)*z4^3 + z2^2*z4*(1 + z4^4) + 
           x24^4*z2^2*z4*(1 + z4^4) - 2*x24*z2*(1 + z2^2)*(z4^2 + z4^4) - 
           2*x24^3*z2*(1 + z2^2)*(z4^2 + z4^4)) + x23^2*x24^2*z2^2*
          (2*(1 + x34^2)*z3*z4 - x34*(1 + z3^2)*(1 + z4^2))^2*
          ((1 + x24^4)*z4^2 + (1 + x24^4)*z2^4*z4^2 - 2*x24*(1 + x24^2)*z2*z4*
            (1 + z4^2) - 2*x24*(1 + x24^2)*z2^3*z4*(1 + z4^2) + 
           2*x24^2*z2^2*(1 + 4*z4^2 + z4^4)) + 2*x23*x24*x34*z2*
          (2*(1 + x23^2)*z2*z3 - x23*(1 + z2^2)*(1 + z3^2))*z4*
          (2*(1 + x34^2)*z3*z4 - x34*(1 + z3^2)*(1 + z4^2))*
          (z2^2*z4^2 + x24^6*z2^2*z4^2 + 4*x24^3*z2*(1 + z2^2)*z4*
            (1 + z4^2) - x24^2*(z2^2 + z4^2*(1 + z2^4 + z2^2*(5 + z4^2))) - 
           x24^4*(z2^2 + z4^2*(1 + z2^4 + z2^2*(5 + z4^2)))))/
        (m1*m2*x23^2*(-1 + x24^2)*x34^2*z3^2*(-(x24*z2) + z4)^2*
         (z2 - x24*z4)^2*(x24 - z2*z4)^2*(-1 + x24*z2*z4)^2)))/
     (4*x24*(-1 + x34^2)^6) - (G^2*m1^3*m2^3*(1 - 3*x^2 - 3*x^4 + x^6)*
      (1 + x24^4)*(1 - 3*x34^2 - 3*x34^4 + x34^6)*
      ((-2*(1 + z1^2)*(1 + z3^2))/((-(m1*m2) + m1*m2*x24^2)*z1*z3) + 
       (x24*z2*(1 + z3^2)*z4*(-((-2/x - 2*x + ((1 + z1^2)*(1 + z2^2))/
              (z1*z2))*(-2*x24*z4 - 2*x24*z2^2*z4 + (1 + x24^2)*z2*
              (1 + z4^2))) + (2*x24*z2 - (1 + x24^2)*(1 + z2^2)*z4 + 
            2*x24*z2*z4^2)*(-2/x14 - 2*x14 + ((1 + z1^2)*(1 + z4^2))/
             (z1*z4))))/(m1*m2*(-1 + x24^2)*z3*(x24*z2 - z4)*(-z2 + x24*z4)*
         (x24 - z2*z4)*(-1 + x24*z2*z4)) + 
       (x24*(1 + z1^2)*z2*z4*(-((-2/x23 - 2*x23 + ((1 + z2^2)*(1 + z3^2))/
              (z2*z3))*(-2*x24*z4 - 2*x24*z2^2*z4 + (1 + x24^2)*z2*
              (1 + z4^2))) + (2*x24*z2 - (1 + x24^2)*(1 + z2^2)*z4 + 
            2*x24*z2*z4^2)*(-2/x34 - 2*x34 + ((1 + z3^2)*(1 + z4^2))/
             (z3*z4))))/(m1*m2*(-1 + x24^2)*z1*(x24*z2 - z4)*(-z2 + x24*z4)*
         (x24 - z2*z4)*(-1 + x24*z2*z4)) - 
       (-2*x*x14*x23*(-1 + x24^2)^2*x34*z2^2*(2*(1 + x13^2)*z1*z3 - 
           x13*(1 + z1^2)*(1 + z3^2))*z4^2*(-(x24*z2) + z4)*(-z2 + x24*z4)*
          (x24 - z2*z4)*(1 - x24*z2*z4) + x13*x14*x24^2*x34*
          (2*(1 + x^2)*z1*z2 - x*(1 + z1^2)*(1 + z2^2))*
          (2*(1 + x23^2)*z2*z3 - x23*(1 + z2^2)*(1 + z3^2))*z4*
          (2*x24^2*(1 + 4*z2^2 + z2^4)*z4^3 + z2^2*z4*(1 + z4^4) + 
           x24^4*z2^2*z4*(1 + z4^4) - 2*x24*z2*(1 + z2^2)*(z4^2 + z4^4) - 
           2*x24^3*z2*(1 + z2^2)*(z4^2 + z4^4)) + x*x13*x23*x24^2*z2^2*
          (2*(1 + x14^2)*z1*z4 - x14*(1 + z1^2)*(1 + z4^2))*
          (2*(1 + x34^2)*z3*z4 - x34*(1 + z3^2)*(1 + z4^2))*
          ((1 + x24^4)*z4^2 + (1 + x24^4)*z2^4*z4^2 - 2*x24*(1 + x24^2)*z2*z4*
            (1 + z4^2) - 2*x24*(1 + x24^2)*z2^3*z4*(1 + z4^2) + 
           2*x24^2*z2^2*(1 + 4*z4^2 + z4^4)) + x13*x24*z2*z4*
          (x*x34*(2*(1 + x23^2)*z2*z3 - x23*(1 + z2^2)*(1 + z3^2))*
            (2*(1 + x14^2)*z1*z4 - x14*(1 + z1^2)*(1 + z4^2)) + 
           x14*x23*(2*(1 + x^2)*z1*z2 - x*(1 + z1^2)*(1 + z2^2))*
            (2*(1 + x34^2)*z3*z4 - x34*(1 + z3^2)*(1 + z4^2)))*
          (z2^2*z4^2 + x24^6*z2^2*z4^2 + 4*x24^3*z2*(1 + z2^2)*z4*
            (1 + z4^2) - x24^2*(z2^2 + z4^2*(1 + z2^4 + z2^2*(5 + z4^2))) - 
           x24^4*(z2^2 + z4^2*(1 + z2^4 + z2^2*(5 + z4^2)))))/
        (m1*m2*x*x13*x14*x23*(-1 + x24^2)*x34*z1*z3*(-(x24*z2) + z4)^2*
         (z2 - x24*z4)^2*(x24 - z2*z4)^2*(-1 + x24*z2*z4)^2)))/
     (2*(-1 + x)^3*(1 + x)^3*x24*(-1 + x34)^3*(1 + x34)^3)), 
  4*Pi*(-1/4*(G^2*m1^2*m2^4*(1 - 3*x^2 - 3*x^4 + x^6)^2*(1 + x23^4)*
       ((-2*(1 + z1^2)^2)/((-m2^2 + m2^2*x23^2)*z1^2) + 
        (2*x23*(1 + z1^2)*z2*z3*(-((-2/x - 2*x + ((1 + z1^2)*(1 + z2^2))/(z1*
                z2))*(-2*x23*z3 - 2*x23*z2^2*z3 + (1 + x23^2)*z2*(1 + 
                z3^2))) + (2*x23*z2 - (1 + x23^2)*(1 + z2^2)*z3 + 
             2*x23*z2*z3^2)*(-2/x13 - 2*x13 + ((1 + z1^2)*(1 + z3^2))/
              (z1*z3))))/(m2^2*(-1 + x23^2)*z1*(x23*z2 - z3)*(-z2 + x23*z3)*
          (x23 - z2*z3)*(-1 + x23*z2*z3)) - 
        (-2*x^2*x13^2*(-1 + x23^2)^2*(4*z1^2 - (1 + z1^2)^2)*z2^2*z3^2*
           (-(x23*z2) + z3)*(-z2 + x23*z3)*(x23 - z2*z3)*(1 - x23*z2*z3) + 
          x13^2*x23^2*(2*(1 + x^2)*z1*z2 - x*(1 + z1^2)*(1 + z2^2))^2*z3*
           (2*x23^2*(1 + 4*z2^2 + z2^4)*z3^3 + z2^2*z3*(1 + z3^4) + 
            x23^4*z2^2*z3*(1 + z3^4) - 2*x23*z2*(1 + z2^2)*(z3^2 + z3^4) - 
            2*x23^3*z2*(1 + z2^2)*(z3^2 + z3^4)) + x^2*x23^2*z2^2*
           (2*(1 + x13^2)*z1*z3 - x13*(1 + z1^2)*(1 + z3^2))^2*
           ((1 + x23^4)*z3^2 + (1 + x23^4)*z2^4*z3^2 - 2*x23*(1 + x23^2)*z2*
             z3*(1 + z3^2) - 2*x23*(1 + x23^2)*z2^3*z3*(1 + z3^2) + 
            2*x23^2*z2^2*(1 + 4*z3^2 + z3^4)) + 2*x*x13*x23*z2*
           (2*(1 + x^2)*z1*z2 - x*(1 + z1^2)*(1 + z2^2))*z3*
           (2*(1 + x13^2)*z1*z3 - x13*(1 + z1^2)*(1 + z3^2))*
           (z2^2*z3^2 + x23^6*z2^2*z3^2 + 4*x23^3*z2*(1 + z2^2)*z3*
             (1 + z3^2) - x23^2*(z2^2 + z3^2*(1 + z2^4 + z2^2*(5 + z3^2))) - 
            x23^4*(z2^2 + z3^2*(1 + z2^4 + z2^2*(5 + z3^2)))))/
         (m2^2*x^2*x13^2*(-1 + x23^2)*z1^2*(-(x23*z2) + z3)^2*(z2 - x23*z3)^2*
          (x23 - z2*z3)^2*(-1 + x23*z2*z3)^2)))/((-1 + x^2)^6*x23) - 
    (G^2*m1^2*m2^4*(1 + x23^4)*(1 - 3*x34^2 - 3*x34^4 + x34^6)^2*
      ((-2*(1 + z4^2)^2)/((-m2^2 + m2^2*x23^2)*z4^2) + 
       (2*x23*z2*z3*(1 + z4^2)*(-((-2*x23*z3 - 2*x23*z2^2*z3 + 
             (1 + x23^2)*z2*(1 + z3^2))*(-2/x24 - 2*x24 + 
             ((1 + z2^2)*(1 + z4^2))/(z2*z4))) + 
          (2*x23*z2 - (1 + x23^2)*(1 + z2^2)*z3 + 2*x23*z2*z3^2)*
           (-2/x34 - 2*x34 + ((1 + z3^2)*(1 + z4^2))/(z3*z4))))/
        (m2^2*(-1 + x23^2)*(x23*z2 - z3)*(-z2 + x23*z3)*(x23 - z2*z3)*
         (-1 + x23*z2*z3)*z4) - 
       (x23^2*x34^2*z3*(2*x23^2*(1 + 4*z2^2 + z2^4)*z3^3 + 
           z2^2*z3*(1 + z3^4) + x23^4*z2^2*z3*(1 + z3^4) - 
           2*x23*z2*(1 + z2^2)*(z3^2 + z3^4) - 2*x23^3*z2*(1 + z2^2)*
            (z3^2 + z3^4))*(2*(1 + x24^2)*z2*z4 - x24*(1 + z2^2)*(1 + z4^2))^
           2 + 2*x23*x24*x34*z2*z3*(z2^2*z3^2 + x23^6*z2^2*z3^2 + 
           4*x23^3*z2*(1 + z2^2)*z3*(1 + z3^2) - 
           x23^2*(z2^2 + z3^2*(1 + z2^4 + z2^2*(5 + z3^2))) - 
           x23^4*(z2^2 + z3^2*(1 + z2^4 + z2^2*(5 + z3^2))))*
          (2*(1 + x24^2)*z2*z4 - x24*(1 + z2^2)*(1 + z4^2))*
          (2*(1 + x34^2)*z3*z4 - x34*(1 + z3^2)*(1 + z4^2)) + 
         x23^2*x24^2*z2^2*((1 + x23^4)*z3^2 + (1 + x23^4)*z2^4*z3^2 - 
           2*x23*(1 + x23^2)*z2*z3*(1 + z3^2) - 2*x23*(1 + x23^2)*z2^3*z3*
            (1 + z3^2) + 2*x23^2*z2^2*(1 + 4*z3^2 + z3^4))*
          (2*(1 + x34^2)*z3*z4 - x34*(1 + z3^2)*(1 + z4^2))^2 - 
         2*(-1 + x23^2)^2*x24^2*x34^2*z2^2*z3^2*(-(x23*z2) + z3)*
          (-z2 + x23*z3)*(x23 - z2*z3)*(1 - x23*z2*z3)*
          (4*z4^2 - (1 + z4^2)^2))/(m2^2*(-1 + x23^2)*x24^2*x34^2*
         (-(x23*z2) + z3)^2*(z2 - x23*z3)^2*(x23 - z2*z3)^2*
         (-1 + x23*z2*z3)^2*z4^2)))/(4*x23*(-1 + x34^2)^6) - 
    (G^2*m1^2*m2^4*(1 - 3*x^2 - 3*x^4 + x^6)*(1 + x23^4)*
      (1 - 3*x34^2 - 3*x34^4 + x34^6)*((-2*(1 + z1^2)*(1 + z4^2))/
        ((-m2^2 + m2^2*x23^2)*z1*z4) + 
       (x23*z2*z3*(-((-2/x - 2*x + ((1 + z1^2)*(1 + z2^2))/(z1*z2))*
            (-2*x23*z3 - 2*x23*z2^2*z3 + (1 + x23^2)*z2*(1 + z3^2))) + 
          (2*x23*z2 - (1 + x23^2)*(1 + z2^2)*z3 + 2*x23*z2*z3^2)*
           (-2/x13 - 2*x13 + ((1 + z1^2)*(1 + z3^2))/(z1*z3)))*(1 + z4^2))/
        (m2^2*(-1 + x23^2)*(x23*z2 - z3)*(-z2 + x23*z3)*(x23 - z2*z3)*
         (-1 + x23*z2*z3)*z4) + (x23*(1 + z1^2)*z2*z3*
         (-((-2*x23*z3 - 2*x23*z2^2*z3 + (1 + x23^2)*z2*(1 + z3^2))*
            (-2/x24 - 2*x24 + ((1 + z2^2)*(1 + z4^2))/(z2*z4))) + 
          (2*x23*z2 - (1 + x23^2)*(1 + z2^2)*z3 + 2*x23*z2*z3^2)*
           (-2/x34 - 2*x34 + ((1 + z3^2)*(1 + z4^2))/(z3*z4))))/
        (m2^2*(-1 + x23^2)*z1*(x23*z2 - z3)*(-z2 + x23*z3)*(x23 - z2*z3)*
         (-1 + x23*z2*z3)) - (-2*x*x13*(-1 + x23^2)^2*x24*x34*z2^2*z3^2*
          (-(x23*z2) + z3)*(-z2 + x23*z3)*(x23 - z2*z3)*(1 - x23*z2*z3)*
          (2*(1 + x14^2)*z1*z4 - x14*(1 + z1^2)*(1 + z4^2)) + 
         x13*x14*x23^2*x34*(2*(1 + x^2)*z1*z2 - x*(1 + z1^2)*(1 + z2^2))*z3*
          (2*x23^2*(1 + 4*z2^2 + z2^4)*z3^3 + z2^2*z3*(1 + z3^4) + 
           x23^4*z2^2*z3*(1 + z3^4) - 2*x23*z2*(1 + z2^2)*(z3^2 + z3^4) - 
           2*x23^3*z2*(1 + z2^2)*(z3^2 + z3^4))*(2*(1 + x24^2)*z2*z4 - 
           x24*(1 + z2^2)*(1 + z4^2)) + x*x14*x23^2*x24*z2^2*
          (2*(1 + x13^2)*z1*z3 - x13*(1 + z1^2)*(1 + z3^2))*
          ((1 + x23^4)*z3^2 + (1 + x23^4)*z2^4*z3^2 - 2*x23*(1 + x23^2)*z2*z3*
            (1 + z3^2) - 2*x23*(1 + x23^2)*z2^3*z3*(1 + z3^2) + 
           2*x23^2*z2^2*(1 + 4*z3^2 + z3^4))*(2*(1 + x34^2)*z3*z4 - 
           x34*(1 + z3^2)*(1 + z4^2)) + x14*x23*z2*z3*(z2^2*z3^2 + 
           x23^6*z2^2*z3^2 + 4*x23^3*z2*(1 + z2^2)*z3*(1 + z3^2) - 
           x23^2*(z2^2 + z3^2*(1 + z2^4 + z2^2*(5 + z3^2))) - 
           x23^4*(z2^2 + z3^2*(1 + z2^4 + z2^2*(5 + z3^2))))*
          (x*x34*(2*(1 + x13^2)*z1*z3 - x13*(1 + z1^2)*(1 + z3^2))*
            (2*(1 + x24^2)*z2*z4 - x24*(1 + z2^2)*(1 + z4^2)) + 
           x13*x24*(2*(1 + x^2)*z1*z2 - x*(1 + z1^2)*(1 + z2^2))*
            (2*(1 + x34^2)*z3*z4 - x34*(1 + z3^2)*(1 + z4^2))))/
        (m2^2*x*x13*x14*(-1 + x23^2)*x24*x34*z1*(-(x23*z2) + z3)^2*
         (z2 - x23*z3)^2*(x23 - z2*z3)^2*(-1 + x23*z2*z3)^2*z4)))/
     (2*(-1 + x)^3*(1 + x)^3*x23*(-1 + x34)^3*(1 + x34)^3)), 
  4*Pi*(-1/4*(G^2*m1^4*m2^2*(1 - 3*x^2 - 3*x^4 + x^6)^2*(1 + x14^4)*
       ((-2*(1 + z2^2)^2)/((-m1^2 + m1^2*x14^2)*z2^2) + 
        (2*x14*z1*(1 + z2^2)*z4*(-((-2/x - 2*x + ((1 + z1^2)*(1 + z2^2))/(z1*
                z2))*(-2*x14*z4 - 2*x14*z1^2*z4 + (1 + x14^2)*z1*(1 + 
                z4^2))) + (2*x14*z1 - (1 + x14^2)*(1 + z1^2)*z4 + 
             2*x14*z1*z4^2)*(-2/x24 - 2*x24 + ((1 + z2^2)*(1 + z4^2))/
              (z2*z4))))/(m1^2*(-1 + x14^2)*z2*(x14*z1 - z4)*(-z1 + x14*z4)*
          (x14 - z1*z4)*(-1 + x14*z1*z4)) - 
        (-2*x^2*(-1 + x14^2)^2*x24^2*z1^2*(4*z2^2 - (1 + z2^2)^2)*z4^2*
           (-(x14*z1) + z4)*(-z1 + x14*z4)*(x14 - z1*z4)*(1 - x14*z1*z4) + 
          x14^2*x24^2*(2*(1 + x^2)*z1*z2 - x*(1 + z1^2)*(1 + z2^2))^2*z4*
           (2*x14^2*(1 + 4*z1^2 + z1^4)*z4^3 + z1^2*z4*(1 + z4^4) + 
            x14^4*z1^2*z4*(1 + z4^4) - 2*x14*z1*(1 + z1^2)*(z4^2 + z4^4) - 
            2*x14^3*z1*(1 + z1^2)*(z4^2 + z4^4)) + x^2*x14^2*z1^2*
           (2*(1 + x24^2)*z2*z4 - x24*(1 + z2^2)*(1 + z4^2))^2*
           ((1 + x14^4)*z4^2 + (1 + x14^4)*z1^4*z4^2 - 2*x14*(1 + x14^2)*z1*
             z4*(1 + z4^2) - 2*x14*(1 + x14^2)*z1^3*z4*(1 + z4^2) + 
            2*x14^2*z1^2*(1 + 4*z4^2 + z4^4)) + 2*x*x14*x24*z1*
           (2*(1 + x^2)*z1*z2 - x*(1 + z1^2)*(1 + z2^2))*z4*
           (2*(1 + x24^2)*z2*z4 - x24*(1 + z2^2)*(1 + z4^2))*
           (z1^2*z4^2 + x14^6*z1^2*z4^2 + 4*x14^3*z1*(1 + z1^2)*z4*
             (1 + z4^2) - x14^2*(z1^2 + z4^2*(1 + z1^4 + z1^2*(5 + z4^2))) - 
            x14^4*(z1^2 + z4^2*(1 + z1^4 + z1^2*(5 + z4^2)))))/
         (m1^2*x^2*(-1 + x14^2)*x24^2*z2^2*(-(x14*z1) + z4)^2*(z1 - x14*z4)^2*
          (x14 - z1*z4)^2*(-1 + x14*z1*z4)^2)))/((-1 + x^2)^6*x14) - 
    (G^2*m1^4*m2^2*(1 + x14^4)*(1 - 3*x34^2 - 3*x34^4 + x34^6)^2*
      ((-2*(1 + z3^2)^2)/((-m1^2 + m1^2*x14^2)*z3^2) + 
       (2*x14*z1*(1 + z3^2)*z4*(-((-2/x13 - 2*x13 + ((1 + z1^2)*(1 + z3^2))/
              (z1*z3))*(-2*x14*z4 - 2*x14*z1^2*z4 + (1 + x14^2)*z1*
              (1 + z4^2))) + (2*x14*z1 - (1 + x14^2)*(1 + z1^2)*z4 + 
            2*x14*z1*z4^2)*(-2/x34 - 2*x34 + ((1 + z3^2)*(1 + z4^2))/
             (z3*z4))))/(m1^2*(-1 + x14^2)*z3*(x14*z1 - z4)*(-z1 + x14*z4)*
         (x14 - z1*z4)*(-1 + x14*z1*z4)) - 
       (-2*x13^2*(-1 + x14^2)^2*x34^2*z1^2*(4*z3^2 - (1 + z3^2)^2)*z4^2*
          (-(x14*z1) + z4)*(-z1 + x14*z4)*(x14 - z1*z4)*(1 - x14*z1*z4) + 
         x14^2*x34^2*(2*(1 + x13^2)*z1*z3 - x13*(1 + z1^2)*(1 + z3^2))^2*z4*
          (2*x14^2*(1 + 4*z1^2 + z1^4)*z4^3 + z1^2*z4*(1 + z4^4) + 
           x14^4*z1^2*z4*(1 + z4^4) - 2*x14*z1*(1 + z1^2)*(z4^2 + z4^4) - 
           2*x14^3*z1*(1 + z1^2)*(z4^2 + z4^4)) + x13^2*x14^2*z1^2*
          (2*(1 + x34^2)*z3*z4 - x34*(1 + z3^2)*(1 + z4^2))^2*
          ((1 + x14^4)*z4^2 + (1 + x14^4)*z1^4*z4^2 - 2*x14*(1 + x14^2)*z1*z4*
            (1 + z4^2) - 2*x14*(1 + x14^2)*z1^3*z4*(1 + z4^2) + 
           2*x14^2*z1^2*(1 + 4*z4^2 + z4^4)) + 2*x13*x14*x34*z1*
          (2*(1 + x13^2)*z1*z3 - x13*(1 + z1^2)*(1 + z3^2))*z4*
          (2*(1 + x34^2)*z3*z4 - x34*(1 + z3^2)*(1 + z4^2))*
          (z1^2*z4^2 + x14^6*z1^2*z4^2 + 4*x14^3*z1*(1 + z1^2)*z4*
            (1 + z4^2) - x14^2*(z1^2 + z4^2*(1 + z1^4 + z1^2*(5 + z4^2))) - 
           x14^4*(z1^2 + z4^2*(1 + z1^4 + z1^2*(5 + z4^2)))))/
        (m1^2*x13^2*(-1 + x14^2)*x34^2*z3^2*(-(x14*z1) + z4)^2*
         (z1 - x14*z4)^2*(x14 - z1*z4)^2*(-1 + x14*z1*z4)^2)))/
     (4*x14*(-1 + x34^2)^6) - (G^2*m1^4*m2^2*(1 - 3*x^2 - 3*x^4 + x^6)*
      (1 + x14^4)*(1 - 3*x34^2 - 3*x34^4 + x34^6)*
      ((-2*(1 + z2^2)*(1 + z3^2))/((-m1^2 + m1^2*x14^2)*z2*z3) + 
       (x14*z1*(1 + z3^2)*z4*(-((-2/x - 2*x + ((1 + z1^2)*(1 + z2^2))/
              (z1*z2))*(-2*x14*z4 - 2*x14*z1^2*z4 + (1 + x14^2)*z1*
              (1 + z4^2))) + (2*x14*z1 - (1 + x14^2)*(1 + z1^2)*z4 + 
            2*x14*z1*z4^2)*(-2/x24 - 2*x24 + ((1 + z2^2)*(1 + z4^2))/
             (z2*z4))))/(m1^2*(-1 + x14^2)*z3*(x14*z1 - z4)*(-z1 + x14*z4)*
         (x14 - z1*z4)*(-1 + x14*z1*z4)) + 
       (x14*z1*(1 + z2^2)*z4*(-((-2/x13 - 2*x13 + ((1 + z1^2)*(1 + z3^2))/
              (z1*z3))*(-2*x14*z4 - 2*x14*z1^2*z4 + (1 + x14^2)*z1*
              (1 + z4^2))) + (2*x14*z1 - (1 + x14^2)*(1 + z1^2)*z4 + 
            2*x14*z1*z4^2)*(-2/x34 - 2*x34 + ((1 + z3^2)*(1 + z4^2))/
             (z3*z4))))/(m1^2*(-1 + x14^2)*z2*(x14*z1 - z4)*(-z1 + x14*z4)*
         (x14 - z1*z4)*(-1 + x14*z1*z4)) - 
       (-2*x*x13*(-1 + x14^2)^2*x24*x34*z1^2*(2*(1 + x23^2)*z2*z3 - 
           x23*(1 + z2^2)*(1 + z3^2))*z4^2*(-(x14*z1) + z4)*(-z1 + x14*z4)*
          (x14 - z1*z4)*(1 - x14*z1*z4) + x14^2*x23*x24*x34*
          (2*(1 + x^2)*z1*z2 - x*(1 + z1^2)*(1 + z2^2))*
          (2*(1 + x13^2)*z1*z3 - x13*(1 + z1^2)*(1 + z3^2))*z4*
          (2*x14^2*(1 + 4*z1^2 + z1^4)*z4^3 + z1^2*z4*(1 + z4^4) + 
           x14^4*z1^2*z4*(1 + z4^4) - 2*x14*z1*(1 + z1^2)*(z4^2 + z4^4) - 
           2*x14^3*z1*(1 + z1^2)*(z4^2 + z4^4)) + x*x13*x14^2*x23*z1^2*
          (2*(1 + x24^2)*z2*z4 - x24*(1 + z2^2)*(1 + z4^2))*
          (2*(1 + x34^2)*z3*z4 - x34*(1 + z3^2)*(1 + z4^2))*
          ((1 + x14^4)*z4^2 + (1 + x14^4)*z1^4*z4^2 - 2*x14*(1 + x14^2)*z1*z4*
            (1 + z4^2) - 2*x14*(1 + x14^2)*z1^3*z4*(1 + z4^2) + 
           2*x14^2*z1^2*(1 + 4*z4^2 + z4^4)) + x14*x23*z1*z4*
          (x*x34*(2*(1 + x13^2)*z1*z3 - x13*(1 + z1^2)*(1 + z3^2))*
            (2*(1 + x24^2)*z2*z4 - x24*(1 + z2^2)*(1 + z4^2)) + 
           x13*x24*(2*(1 + x^2)*z1*z2 - x*(1 + z1^2)*(1 + z2^2))*
            (2*(1 + x34^2)*z3*z4 - x34*(1 + z3^2)*(1 + z4^2)))*
          (z1^2*z4^2 + x14^6*z1^2*z4^2 + 4*x14^3*z1*(1 + z1^2)*z4*
            (1 + z4^2) - x14^2*(z1^2 + z4^2*(1 + z1^4 + z1^2*(5 + z4^2))) - 
           x14^4*(z1^2 + z4^2*(1 + z1^4 + z1^2*(5 + z4^2)))))/
        (m1^2*x*x13*(-1 + x14^2)*x23*x24*x34*z2*z3*(-(x14*z1) + z4)^2*
         (z1 - x14*z4)^2*(x14 - z1*z4)^2*(-1 + x14*z1*z4)^2)))/
     (2*(-1 + x)^3*(1 + x)^3*x14*(-1 + x34)^3*(1 + x34)^3))}, 
 {Log[z1], Log[z2], Log[z3], Log[z4], Log[x13], Log[x24], Log[x23], Log[x14]}}

